Impact on $L$-observables of a new combined analysis of $B_{d,s}\to K^{(*)}$ form factors

We explore the impact of a combined analysis of $B_{d,s}\to K^{(*)}$ form factors on a set of $L$-observables. The $L$-observables are constructed from ratios of branching fractions in $B_{s}\to VV,PP,PV$ versus $B_d \to VV,PP,PV$ decays with $P=K^0,\bar{K}^0$ and $V=K^{*0},\bar{K}^{*0}$, thereby partially reducing their hadronic uncertainties. We show the change of the Standard Model predictions of the $L$-observables under different determinations of the ratio of the relevant form factors (with correlations) including lattice QCD data and a novel light-cone sum rule analysis. In addition, we provide precise results for all $B_{d,s} \to K^{(*)}$ form factors in machine-readable files. We find that the inclusion of our up-to-date results, as well as the use or omission of lattice QCD data for the form factors, has a significant impact on the $L$-observables. We also discuss how the New Physics interpretation is affected by the updated form factors and present revised predictions for the mechanism identified in our analysis of $B \to VP$ decays, now employing more suitable new experimental observables defined in this paper.

==> anc/BSZ_Bq_to_K.yaml <==
'B_(s)->K::FormFactors[parametric,BSZ]@BGMT:2025A':
    type: MultivariateGaussian(Covariance)
    observables:
      [ 'B->K::alpha^f+_0@BSZ2015',   'B->K::alpha^f+_1@BSZ2015',   'B->K::alpha^f+_2@BSZ2015',
                                      'B->K::alpha^f0_1@BSZ2015',   'B->K::alpha^f0_2@BSZ2015',
        'B->K::alpha^fT_0@BSZ2015',   'B->K::alpha^fT_1@BSZ2015',   'B->K::alpha^fT_2@BSZ2015',
        'B_s->K::alpha^f+_0@BSZ2015', 'B_s->K::alpha^f+_1@BSZ2015', 'B_s->K::alpha^f+_2@BSZ2015',
                                      'B_s->K::alpha^f0_1@BSZ2015', 'B_s->K::alpha^f0_2@BSZ2015',
        'B_s->K::alpha^fT_0@BSZ2015', 'B_s->K::alpha^fT_1@BSZ2015', 'B_s->K::alpha^fT_2@BSZ2015' ]
    kinematics:
      [ {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {} ]
    options:
      [ {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {} ]
    means:
      [ 0.33334224772903426,          -0.9455011440004601,          -0.28290965319797856,
                                      0.3498212973837086,           0.032433839096160905,
        0.3233342223674001,           -1.008296049788843,           -0.3624923717054329,
        0.2741634152067353,           -0.587526164616623,           0.9074828370505886,
                                      0.3101718229009964,           -0.04293213932418588,
        0.28114117297585234,          -0.6479605416333417,          -0.33717763131473577  ]
    covariance:
      - [7.427064719090568e-05, 0.00034681529284074226, 0.00036494522458766236, 0.0004900620314412917, 0.0008112422579378401, 4.259126970748709e-05, 0.00011213409575997229, -7.687739579832055e-05, 8.328114308458456e-06, 1.0391583325246619e-05, -3.867613182128216e-05, 6.275226208690547e-05, 0.00011030414151206336, 1.969939743998545e-05, 1.8654020811345297e-05, -0.0007481850906016419]
      - [0.00034681529284074226, 0.0029678373505019804, 0.0030167431487673614, 0.0028836551298715768, 0.005161348552772274, 0.0001502681699019583, 0.0014340948223154684, 0.00013605218561219668, 3.800080119891497e-05, 8.696160411655215e-05, 1.9521374085235304e-05, 0.0002774974142039943, 0.00044884052857005556, 8.469581756298602e-05, 9.964604397869588e-05, -0.0029825534859252525]
      - [0.00036494522458766236, 0.0030167431487673614, 0.006669635839641658, 0.003016057720157669, 0.006363087819350983, 0.00015854152740009937, 0.0009750020459096097, 0.0016338348800735215, 4.6349429631127874e-05, -2.338937145460628e-05, -0.0002057927816196264, 0.0003032667846701102, 0.0004668464938133946, 0.00010443997548020531, -0.00010723594845917939, -0.0006513116911582101]
      - [0.0004900620314412917, 0.0028836551298715768, 0.0030160577201576682, 0.004039124128462904, 0.007520027470896652, 0.0002523986471789035, 0.001219347982959088, -0.00030385787788162616, 5.719330298181068e-05, 0.0001209438268527544, -0.00013153563843229597, 0.0004663619753458807, 0.0008311966071661459, 0.00012788471349519095, 0.00011283264832809277, -0.00393168916067702]
      - [0.0008112422579378401, 0.005161348552772273, 0.006363087819350983, 0.007520027470896652, 0.015475093307009054, 0.00039349301544300974, 0.0021683590494274846, 0.00033431902383237967, 9.642747195947536e-05, 0.0001906446925438946, -0.00022182114005367054, 0.0008225592137264426, 0.0014785877782544545, 0.00021370257032787205, 0.0001555733899563303, -0.005482430038001431]
      - [4.25912697074871e-05, 0.0001502681699019583, 0.0001585415274000994, 0.0002523986471789035, 0.00039349301544300974, 0.00011001657314672254, 0.0005120215947825452, 0.0006560915544988351, 1.2282559760354246e-05, 4.326810815526101e-06, -9.151366010883079e-05, 9.13886379393071e-05, 0.00016119504685395164, 2.8258694519903583e-05, -0.00011235468556298137, 0.001250183123809535]
      - [0.00011213409575997227, 0.0014340948223154684, 0.0009750020459096099, 0.001219347982959088, 0.0021683590494274846, 0.0005120215947825452, 0.006643516259610764, 0.012575481274462688, 6.633143064459011e-05, 0.00016756491837328907, -0.00026842115932118615, 0.0004340018237355908, 0.0007093301053876903, 0.00013043773321196704, -0.00039525297439507956, 0.006614159242709652]
      - [-7.687739579832058e-05, 0.00013605218561219662, 0.0016338348800735212, -0.00030385787788162616, 0.00033431902383237983, 0.0006560915544988351, 0.012575481274462688, 0.037769403376466434, 8.67137502706364e-05, 0.00021277057779606963, -0.0007888739674463979, 0.0004582632692115278, 0.0007309380057178614, 0.00018846606886113788, -0.0004623581818546149, 0.005148076521669345]
      - [8.328114308458455e-06, 3.800080119891496e-05, 4.634942963112787e-05, 5.719330298181069e-05, 9.642747195947537e-05, 1.2282559760354246e-05, 6.633143064459011e-05, 8.671375027063636e-05, 0.0002894531893886609, 0.0004087854591138184, -0.001388818385791003, 0.0018641527079417642, 0.0031467334126212025, 0.00016686622312325216, -0.000654531423690562, 0.0017335622356351287]
      - [1.0391583325246617e-05, 8.69616041165522e-05, -2.33893714546063e-05, 0.00012094382685275437, 0.00019064469254389464, 4.326810815526103e-06, 0.00016756491837328902, 0.0002127705777960695, 0.0004087854591138185, 0.01473796254169842, 0.040594693469654754, 0.003303481922939154, 0.006349636509443373, 0.00022017505507367262, 4.535357230868481e-05, -0.004274142189923812]
      - [-3.867613182128217e-05, 1.952137408523514e-05, -0.00020579278161962636, -0.00013153563843229605, -0.00022182114005367062, -9.151366010883077e-05, -0.00026842115932118615, -0.000788873967446398, -0.001388818385791003, 0.040594693469654754, 0.18432462150317847, -0.006756300329602122, -0.0090794758013507, -0.0007498601868595522, 0.005995084115536915, -0.027584432947395376]
      - [6.275226208690548e-05, 0.0002774974142039943, 0.0003032667846701102, 0.0004663619753458807, 0.0008225592137264425, 9.138863793930712e-05, 0.0004340018237355909, 0.0004582632692115279, 0.0018641527079417642, 0.003303481922939154, -0.006756300329602122, 0.016001737160219878, 0.031041616695861297, 0.0010098435907483132, -0.004160066975499951, 0.01564762728937003]
      - [0.00011030414151206336, 0.00044884052857005556, 0.00046684649381339456, 0.0008311966071661458, 0.001478587778254455, 0.00016119504685395167, 0.0007093301053876904, 0.0007309380057178612, 0.003146733412621203, 0.0063496365094433726, -0.0090794758013507, 0.031041616695861293, 0.06540664038795953, 0.0016686276058802054, -0.007172703972948929, 0.032112630724988066]
      - [1.969939743998545e-05, 8.469581756298604e-05, 0.00010443997548020529, 0.00012788471349519095, 0.00021370257032787208, 2.8258694519903583e-05, 0.000130437733211967, 0.00018846606886113788, 0.00016686622312325216, 0.00022017505507367262, -0.0007498601868595522, 0.0010098435907483132, 0.0016686276058802054, 0.0008655586065489708, -0.0018253098565881216, -0.029759266440080145]
      - [1.8654020811345304e-05, 9.964604397869585e-05, -0.00010723594845917955, 0.0001128326483280928, 0.00015557338995633062, -0.00011235468556298139, -0.0003952529743950797, -0.0004623581818546146, -0.0006545314236905621, 4.535357230868475e-05, 0.005995084115536915, -0.004160066975499951, -0.007172703972948929, -0.0018253098565881216, 0.13761129831127566, -1.6010843520111733]
      - [-0.000748185090601642, -0.0029825534859252525, -0.0006513116911582109, -0.003931689160677018, -0.005482430038001431, 0.0012501831238095353, 0.00661415924270965, 0.005148076521669339, 0.001733562235635129, -0.004274142189923815, -0.027584432947395373, 0.015647627289370032, 0.03211263072498806, -0.029759266440080145, -1.6010843520111733, 28.65048521154392]


==> anc/BSZ_Bq_to_Kstar.yaml <==
'B_(s)->K^*::FormFactors[parametric,BSZ]@BGMT:2025A':
    type: MultivariateGaussian(Covariance)
    observables:
      [ 'B->K^*::alpha^A0_0@BSZ2015',    'B->K^*::alpha^A0_1@BSZ2015',    'B->K^*::alpha^A0_2@BSZ2015',
        'B->K^*::alpha^A1_0@BSZ2015',    'B->K^*::alpha^A1_1@BSZ2015',    'B->K^*::alpha^A1_2@BSZ2015',
                                         'B->K^*::alpha^A12_1@BSZ2015',   'B->K^*::alpha^A12_2@BSZ2015',
        'B->K^*::alpha^V_0@BSZ2015',     'B->K^*::alpha^V_1@BSZ2015',     'B->K^*::alpha^V_2@BSZ2015',
        'B->K^*::alpha^T1_0@BSZ2015',    'B->K^*::alpha^T1_1@BSZ2015',    'B->K^*::alpha^T1_2@BSZ2015',
                                         'B->K^*::alpha^T2_1@BSZ2015',    'B->K^*::alpha^T2_2@BSZ2015',
        'B->K^*::alpha^T23_0@BSZ2015',   'B->K^*::alpha^T23_1@BSZ2015',   'B->K^*::alpha^T23_2@BSZ2015',
        'B_s->K^*::alpha^A0_0@BSZ2015',  'B_s->K^*::alpha^A0_1@BSZ2015',  'B_s->K^*::alpha^A0_2@BSZ2015',
        'B_s->K^*::alpha^A1_0@BSZ2015',  'B_s->K^*::alpha^A1_1@BSZ2015',  'B_s->K^*::alpha^A1_2@BSZ2015',
                                         'B_s->K^*::alpha^A12_1@BSZ2015', 'B_s->K^*::alpha^A12_2@BSZ2015',
        'B_s->K^*::alpha^V_0@BSZ2015',   'B_s->K^*::alpha^V_1@BSZ2015',   'B_s->K^*::alpha^V_2@BSZ2015',
        'B_s->K^*::alpha^T1_0@BSZ2015',  'B_s->K^*::alpha^T1_1@BSZ2015',  'B_s->K^*::alpha^T1_2@BSZ2015',
                                         'B_s->K^*::alpha^T2_1@BSZ2015',  'B_s->K^*::alpha^T2_2@BSZ2015',
        'B_s->K^*::alpha^T23_0@BSZ2015', 'B_s->K^*::alpha^T23_1@BSZ2015', 'B_s->K^*::alpha^T23_2@BSZ2015' ]
    kinematics:
      [ {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {} ]
    options:
      [ {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {} ]
    means:
      [ 0.3653220472870493,              -1.0975656675677439,             2.8697079536797316,
        0.34979050922695165,             -1.1622062030837537,             2.1793876517640975,
                                         0.292635452784728,               0.41004825144337803,
        0.902230185691822,               0.375571045653286,               -0.8354201857008192,
        0.32162545481931504,             -0.962168388276182,              2.224759203409921,
                                         0.5787410774819133,              1.5913364016226739,
        0.6432052643221425,              0.9484962477060158,              0.8548155523045412,
        0.32434994642653525,             -0.803730360232901,              2.8004010331131206,
        0.35775446210648226,             -1.020496285196328,              3.2866576715923546,
                                         0.25877994982422003,             0.47087511172150004,
        1.4968563049410741,              0.6744903096100007,              0.8951332152459318,
        0.2844209392784382,              -0.6561355484609274,             1.158987074492012,
                                         0.6154707962789948,              1.4631053330945345,
        0.616016862841585,               1.233762444658565,               2.393433363990442  ]
    covariance:
      - [0.0006763847843615511, -0.0009801480299918297, -0.026269900949129208, 0.00020687119165920225, -0.0005927847024055559, -0.002503181216831596, 0.000337189719801193, 0.0013091618302595307, -0.0007887575647872068, 9.783328858507392e-05, -0.0027402244083560233, 0.0003994758225700181, -0.0002070802510579964, -0.007114664181685092, 0.0016064445231656194, -0.0006841960803256357, 0.0004959636416910819, 0.0014969056951254177, -0.0009478938016764817, 2.8617812627832644e-05, -5.1075240348554964e-05, -0.001160560199535909, -3.813203458675735e-07, -3.212020212189164e-05, -0.00036980090337655405, 1.6495056835661574e-05, 8.470355241414868e-05, -5.984963659144315e-05, -3.404745373016097e-06, -0.00019980260611956348, 2.1416669837060903e-05, -1.3639943046524732e-05, -0.000317985660624674, 0.00011154951809420065, 0.00012697271028779626, 8.765326194232266e-06, 5.207450690545805e-05, 0.0005956332337574484]
      - [-0.0009801480299918297, 0.01929550116061799, 0.03878285684553022, -0.0005192659640619464, 0.002254050664252491, -0.021343407405453797, -0.00037814744140237587, 0.000524449758963041, -0.005845182432009875, -0.0011414643298995981, -0.010690553041033337, -0.00027174114723461235, -0.00014851866604314375, 0.0032317060073763747, -0.0008796286481224846, 0.0014539532438426536, -0.0004441482826796621, -0.0003934268214415424, 0.007932312326570188, 5.488722582434472e-06, 7.251846366929958e-05, 0.0018252882608975917, -2.2437325979254216e-05, 0.0001386253666097713, -7.01917247297898e-05, -1.0776866092634722e-05, -3.7310106752734765e-05, 0.0009161384415528124, -5.834682573696686e-05, -0.0006071103992115412, -1.6769416558648647e-05, 0.00013306389680808192, 0.001980777808742592, 6.59682607560721e-05, 0.00029292013248135434, -2.431729131358856e-05, 0.0002523631495217588, 0.00030288756747833066]
      - [-0.026269900949129208, 0.03878285684553023, 3.1690007660778465, -0.0017872710058046864, -0.007414679574335548, 0.48157668749817334, -0.007742605963588175, -0.05662844751408861, 0.1245998152128308, 0.01143321894480966, 0.3024645222359515, -0.010957098587266728, 0.004238788127970655, 0.20658216604851395, -0.043664651899662864, 0.03139788864474415, -0.013194053685797286, -0.03563682925812557, 0.041722456902850195, -0.0010136213553531691, 0.0025677940164395103, 0.05501872149049229, 0.0006385119025442332, 0.0032850661755162245, 0.03241975398841273, -0.00036856953484401555, -0.003771558501717504, -0.0005746313185882743, 0.004561280254540371, 0.013241741358157234, -0.0008082540737039453, 0.0010020560436338347, 0.0025277925917060995, -0.004248801305650004, -0.0035320082265535, -0.0003474492385049468, 0.002876245175626215, -0.01839366010778168]
      - [0.00020687119165920225, -0.0005192659640619464, -0.0017872710058046864, 0.0007709103834101003, 0.0017369508457976807, -0.013045591859157263, 0.00025667835866983785, 0.0010155107985946226, 0.0004179868458474447, 0.00448768243315556, 0.00822608438103825, 0.00015493667011305388, -0.00011931328404069538, -0.0019381400387399144, 0.0005913532138495264, -6.62564557405731e-05, 0.00025202853019798063, 0.0007971518189480595, -0.0008862549029768848, -2.6957568169948226e-07, 4.545330686892816e-06, 1.0251604211172442e-06, 1.769090919291585e-05, 2.6813256854364196e-05, -0.0004920079357923901, 4.300742961200874e-06, 2.7434581587483846e-05, -2.5922520959486538e-05, 8.046543964827491e-05, -0.0002237738094626634, 9.348329693919656e-06, 1.3632857016643483e-06, -0.00018303662770070156, 4.0020869567859755e-05, 6.778978423543858e-05, 3.371983469925229e-05, 0.00022575255953454404, 0.0005686576485047648]
      - [-0.0005927847024055559, 0.0022540506642524916, -0.00741467957433555, 0.0017369508457976807, 0.030809032911907296, 0.0291287612685738, 0.00013716024550098965, 0.0031216387159236, -0.0037466220900092173, 0.01994520641824746, 0.0595900290758744, -0.0004763081586144649, 0.0003818886991199695, 0.01008644393755957, -0.001695455119328039, 0.0024570485215439234, -0.0006447038674828637, -0.0012331411696046804, 0.006600340145874921, 4.7447821422379485e-05, -0.0002740932070051865, 0.002397492601911087, 5.724165004266781e-05, 0.0003575776465932655, -0.0024264483593198377, 6.0644682842030746e-05, 0.000379019118039457, 0.00040763101438113944, 0.0006666025075606554, 0.0005438288392382889, 7.242164861296785e-05, -5.871470036992552e-05, -0.000532035062846752, 0.00021568320033242766, 4.618025573274003e-05, 1.49581324748862e-05, 0.00016586241413900292, 0.0008804340184889874]
      - [-0.002503181216831596, -0.021343407405453797, 0.48157668749817334, -0.013045591859157265, 0.0291287612685738, 2.1643709382494998, -0.0010582907570565615, -0.02981589042065039, 0.05569001732065214, -0.045052632992067715, 0.3777386736157842, -0.0018425551471461174, 0.00520706797422919, 0.017018476547748285, -0.003683678202183192, 0.017497774499391567, -0.004783389435010065, -0.007335072824454358, 0.079293440086931, 0.00025133665749840913, -0.0018236449937097813, -0.020929121229386755, -0.00021541096695158022, 0.0012473885316762428, 0.03693854300387044, 0.0003719667850278269, 0.0006292515441417835, -0.0002486068750579799, 0.0016236257328962537, 0.017059821531708184, 0.0001917308916452695, -0.0006992122030756846, -0.01365734480374321, 0.0001267388002670758, -0.00491923825406971, -0.0013190481942485421, -0.009929536711946017, -0.0492745469501092]
      - [0.00033718971980119293, -0.00037814744140237587, -0.007742605963588176, 0.00025667835866983785, 0.00013716024550098965, -0.0010582907570565615, 0.0003117566286712841, 0.0007401346866908481, -0.003982615690884783, 0.0008725584919610117, 0.0005273900410726198, 0.0002650767378815973, -0.00014401219171047275, -0.004625598316799248, 0.0010735321135529527, -0.0003447783709755441, 0.00032645031955158137, 0.0010116218133645748, -0.0004390804659284298, 1.3921032002077128e-05, -8.108145090187387e-06, -0.0008214351932321398, 3.952136565184528e-06, 2.2179753251329555e-05, -5.718554252417794e-05, 1.1758390758326077e-05, 4.013635765385999e-05, -7.950527050442866e-05, 4.8288903201135596e-05, 3.3715820658359775e-05, 1.2741630226542672e-05, 8.179044578648924e-06, -0.00018441537243100417, 5.454186793300889e-05, -2.810476772851328e-05, -7.97760461891804e-07, 2.7277014334968644e-05, 0.0005507666669917521]
      - [0.0013091618302595307, 0.000524449758963041, -0.05662844751408861, 0.0010155107985946226, 0.0031216387159236, -0.029815890420650394, 0.0007401346866908481, 0.01637275322643952, 0.07067051273927724, 0.004456844448374191, -0.004497735997167538, 0.0010191401821023844, -0.0005586680052437901, -0.017248795066244688, 0.0040523499175875504, -0.001830593115544891, 0.0012598687025147251, 0.00420385107600033, 0.0005566071053067903, 6.969446545861924e-05, -0.00015478592711202878, -0.0011245956121872442, -1.6071675384649214e-05, -3.129890144750179e-05, -0.0019891527736458623, 3.468724209120561e-05, 0.0003296250535489314, 0.0013138717685461695, 3.4339280310959324e-05, -0.0006599910581387646, 6.344286766633949e-05, -0.00011253707471897334, -0.00034908137300167057, 0.00036147970696428095, 0.0005788033241036632, 2.847774281033285e-05, 9.051058592235728e-05, -0.0018049247842842366]
      - [-0.0007887575647872068, -0.005845182432009874, 0.1245998152128308, 0.00041798684584744457, -0.0037466220900092165, 0.05569001732065214, -0.003982615690884783, 0.07067051273927724, 0.6969449427063396, 0.0033832689280204405, 0.04589403669782087, -0.0007935051451748623, 0.0002910670032830954, 0.02522913923475276, -0.0044726821733989276, -0.002754542083087294, -0.000709488956540703, -0.0009548104539564354, 0.013012020443949219, -3.9850609787697204e-05, -2.2149351829145103e-05, 0.016045537175517224, -0.000124900351885809, -0.0009323939918042149, -0.001724662871241772, -0.00011860535010859254, 0.00044735543670527337, 0.008688103381361606, -0.0007763744900025982, -0.00524762622591833, 2.1438910002598477e-05, -0.0010727396811629046, 0.0012138925633537589, 0.0006429919382432489, 0.0051658001568589094, 0.000316177163858757, 0.002005343549785273, -0.026526229180110255]
      - [9.783328858507397e-05, -0.0011414643298995985, 0.011433218944809661, 0.00448768243315556, 0.01994520641824746, -0.04505263299206771, 0.0008725584919610118, 0.004456844448374192, 0.003383268928020439, 0.043323832486307966, 0.1503243329572901, 2.091298089801817e-05, -6.303352718853834e-05, 0.004545934820231998, -0.00013409333154444525, 7.52463922025981e-05, 6.86858199076742e-05, 0.0009968352860670949, 0.008513017653351171, 1.1866889486257734e-05, -1.6563260608950222e-05, -0.0019639952586212065, 9.505127216623209e-05, 0.000912090198369457, 0.001058616091868643, 7.992221911542472e-05, 0.00046809752056759115, -0.0001433171462222712, 0.0010547377154944467, 0.002164627551669019, 0.00010761223335004934, -6.539626782470948e-05, -0.004217719752168134, 0.0003847569469478596, -0.0009894495330022913, 4.8080470108995935e-05, 0.0002856320736520376, 0.0013640213585700864]
      - [-0.002740224408356023, -0.010690553041033338, 0.3024645222359515, 0.00822608438103825, 0.05959002907587441, 0.37773867361578417, 0.0005273900410726199, -0.004497735997167539, 0.045894036697820884, 0.15032433295729014, 0.9707020854047662, -0.0023156156510329255, 0.0024228694051704703, 0.052509324149330315, -0.00960725432095978, 0.0022132084039471036, -0.00436653959972725, -0.008273608082159758, 0.08134673981440829, 4.678489344782303e-05, 3.3338424098763775e-05, -0.026298543546067126, 0.00020321624420239508, 0.005844074120541918, 0.027919220238419713, 0.0004189224148059862, 0.00166745771033263, -0.006252094350750028, 0.005292163435125905, 0.022070901731172363, 0.00045434954788651203, -0.0005799267016179027, -0.02759500345648083, 0.001320054254747567, -0.007314690176213448, -0.0008377976298405556, -0.004617703141316887, -0.007607642067115222]
      - [0.0003994758225700181, -0.00027174114723461235, -0.010957098587266728, 0.00015493667011305388, -0.00047630815861446487, -0.0018425551471461174, 0.0002650767378815973, 0.0010191401821023844, -0.0007935051451748623, 2.0912980898018178e-05, -0.002315615651032926, 0.0003797770563205389, -0.0005397567178876036, -0.009379446912809208, 0.0012529193804562261, -0.002441030118781102, 0.0004116399470042446, 0.0011162373171016277, -0.000643358111459392, 1.814850447884191e-05, -3.43805298355304e-05, -0.00043293423101047556, 1.798050516700511e-06, 9.562961141737069e-06, -0.00015744565884982044, 1.1625613891009363e-05, 4.271591796001791e-05, -3.182466770859165e-05, 1.751605045837208e-05, -3.400826603443466e-05, 1.3534830215095138e-05, 6.160759363774543e-06, -0.00021744594645362655, 5.6799839298362895e-05, -4.9435009973422184e-05, 4.197401949175612e-06, 5.8234076569765765e-05, 0.0004149696745373895]
      - [-0.00020708025105799647, -0.0001485186660431438, 0.004238788127970656, -0.00011931328404069536, 0.00038188869911996953, 0.0052070679742291905, -0.00014401219171047275, -0.0005586680052437902, 0.0002910670032830952, -6.303352718853826e-05, 0.0024228694051704708, -0.0005397567178876036, 0.013760865136743695, 0.04033589081237417, 0.0016431899484449853, 0.008110049053144115, -0.00045747656057227107, 0.0031060469699969737, -0.009005837338189625, -1.831806681871285e-05, 0.00023901898070369376, -0.001082857342394874, -7.513913209868834e-06, 0.0001423619708470708, 0.0016012727125588135, -2.4154589230009717e-05, -9.54124409150685e-05, 0.0003089445355180632, 0.00010851791838946882, 0.0010258235741962747, -1.9125387781153272e-05, 4.477032409911057e-05, -0.0001629855521723603, 5.6017080774374564e-05, 0.00029231873509834105, -2.5275966952200792e-05, -0.00013403525735987125, 0.000174639811668783]
      - [-0.007114664181685092, 0.0032317060073763734, 0.20658216604851393, -0.0019381400387399144, 0.01008644393755957, 0.01701847654774829, -0.004625598316799248, -0.017248795066244688, 0.02522913923475276, 0.004545934820231998, 0.05250932414933031, -0.009379446912809208, 0.04033589081237417, 1.3595525685301977, -0.055429002451696706, 0.14651298558981385, -0.006782876358767013, -0.05733935862300359, 0.18272102983992589, -0.0006070882564427261, 0.004465939407758689, 0.004741526101177745, -0.00026150079272280565, -0.0011629934128548746, 0.01825028939057975, -0.000482349540964888, -0.0015850927510700776, -0.0037137019376535423, -0.0014208957056821207, 0.014763820234053556, -0.0004723601176801656, -0.0009263294901565478, 0.02087677736109102, -0.0010996436202957496, 0.0060053801650299405, -0.0004060437449149319, -0.0008039128506458248, 0.006250017096109654]
      - [0.0016064445231656194, -0.0008796286481224847, -0.043664651899662864, 0.0005913532138495264, -0.0016954551193280388, -0.0036836782021831913, 0.0010735321135529527, 0.0040523499175875504, -0.004472682173398928, -0.00013409333154444528, -0.00960725432095978, 0.0012529193804562261, 0.0016431899484449853, -0.055429002451696706, 0.02091235920510363, 0.08045595794499334, 0.0015283600231704782, 0.008081221657150292, -0.014004701852276879, 6.170645685139719e-05, -0.00027987983027395226, -0.002403743671662901, 2.0346461030219936e-05, 0.0002473050117075996, 0.00045494497784618655, 3.0305086584136713e-05, 9.660150306480356e-05, 0.000783644120745913, 0.00017719938723413406, -0.0006550487794960596, 5.205566149485501e-05, 2.2566222800424903e-05, -0.0015702583194035556, 0.00026398775142304795, 0.00042555618849335325, 1.9082639547814536e-05, 0.00032863368535708206, 0.0007435884907707619]
      - [-0.0006841960803256359, 0.0014539532438426531, 0.03139788864474416, -6.625645574057318e-05, 0.002457048521543922, 0.01749777449939157, -0.000344778370975544, -0.0018305931155448917, -0.002754542083087293, 7.524639220259839e-05, 0.002213208403947105, -0.0024410301187811016, 0.008110049053144113, 0.14651298558981385, 0.08045595794499333, 0.6948433133544717, -0.00020399378954386504, -0.007084330186317205, 0.0492304950613818, -0.0001469921648243336, 3.704552943263332e-05, -0.015296186059675554, -5.244508240273604e-05, 0.00016908716481795575, 0.0019093862169096097, -0.00021947946024245378, -0.0004630580601398659, 0.007783154791566043, -0.001392527530040763, -0.007866561228414977, -0.00010664878574634699, -0.000277914999950504, 0.0013619144363688554, -0.00018080517457899587, 0.004936858969251135, 5.074341081513351e-05, 0.0012187212443292516, 0.0022748327521469663]
      - [0.0004959636416910819, -0.0004441482826796622, -0.013194053685797288, 0.00025202853019798063, -0.0006447038674828638, -0.004783389435010065, 0.0003264503195515813, 0.0012598687025147251, -0.0007094889565407031, 6.868581990767424e-05, -0.00436653959972725, 0.0004116399470042446, -0.00045747656057227107, -0.006782876358767012, 0.0015283600231704782, -0.0002039937895438649, 0.0009496320504883081, 0.001101663768924751, -0.02286399575803541, 1.8076478143748346e-07, -3.797382612308804e-07, -0.0002594189725961769, 2.3032071633799016e-05, -7.999754634026304e-06, -0.0008220735635049792, -5.327413096590334e-06, -2.464564337537706e-05, -0.00015186995081671457, 2.8184361382798165e-06, -0.0005566504821807001, 2.6688225080126556e-06, 1.642422987165223e-05, 0.0002475556225610377, 4.980388574242828e-05, 0.0002752498312949352, 6.785682798025467e-05, 0.000467685129761113, 0.0010287396439343872]
      - [0.0014969056951254177, -0.00039342682144154233, -0.03563682925812557, 0.0007971518189480595, -0.0012331411696046804, -0.007335072824454357, 0.0010116218133645746, 0.004203851076000329, -0.0009548104539564355, 0.0009968352860670949, -0.008273608082159758, 0.0011162373171016277, 0.0031060469699969746, -0.05733935862300359, 0.008081221657150292, -0.007084330186317206, 0.001101663768924751, 0.06540149879069425, 0.34249019606570813, -7.208498138163918e-05, -0.00030270944664623765, 0.0020901386357515665, 0.00019057110446166374, 0.0006019292940506295, -0.004878551698978278, -4.627104204978068e-05, -1.8594766598448514e-05, 0.0031056623715789294, 0.0008508846806885863, 0.00017679588491374066, -4.001067894544834e-05, 0.00022058978077588653, 0.0024550519212341235, 0.00023025675867025208, 0.002903596197290387, 0.0001519510892153621, 0.0004898925432975681, 0.001073418206608081]
      - [-0.0009478938016764819, 0.007932312326570186, 0.04172245690285021, -0.0008862549029768847, 0.006600340145874921, 0.07929344008693098, -0.0004390804659284298, 0.0005566071053067894, 0.013012020443949217, 0.008513017653351164, 0.0813467398144083, -0.0006433581114593918, -0.009005837338189625, 0.18272102983992589, -0.014004701852276877, 0.04923049506138181, -0.02286399575803541, 0.34249019606570813, 4.2932345834890615, 0.00013807296003039854, -0.0025427266709413376, 0.010573907858535616, -8.758377398206522e-05, 0.003945701500728465, -0.0031110334381367934, 0.0003264189211367792, 0.0031843047182971104, 0.035458464227627814, 0.0005525357024542026, 0.010454792999544885, 0.0002125535634602607, 0.002148448600638557, 0.0006817751542864553, 0.004184545363876819, 0.012956934493597352, -0.0019761572044410774, -0.014865855270866977, 0.0043877652910296544]
      - [2.861781262783264e-05, 5.48872258243448e-06, -0.001013621355353169, -2.6957568169948305e-07, 4.74478214223795e-05, 0.00025133665749840924, 1.392103200207713e-05, 6.969446545861924e-05, -3.98506097876972e-05, 1.1866889486257745e-05, 4.678489344782293e-05, 1.814850447884191e-05, -1.831806681871285e-05, -0.0006070882564427263, 6.170645685139716e-05, -0.00014699216482433358, 1.8076478143748123e-07, -7.208498138163924e-05, 0.0001380729600303985, 0.0003635683660691779, -0.0005703887000149735, -0.013782329373251748, 5.6019583887300665e-05, -0.0001576703597770446, -0.0019012521367834324, 0.00015381233880063734, 0.0007366479144187203, 0.0002913364944173544, -0.00010799277017675814, -0.0017035601214165908, 0.00018520308404532305, 8.862982127079765e-05, -0.003038720246240743, 0.0008347614121257342, -0.0003068810750602971, 0.00018788012715360397, 0.0010034653744939372, 0.0013787383517046173]
      - [-5.1075240348554964e-05, 7.251846366929964e-05, 0.0025677940164395103, 4.545330686892821e-06, -0.00027409320700518637, -0.0018236449937097813, -8.108145090187388e-06, -0.00015478592711202883, -2.2149351829145168e-05, -1.656326060895036e-05, 3.333842409876371e-05, -3.43805298355304e-05, 0.00023901898070369384, 0.00446593940775869, -0.00027987983027395226, 3.7045529432633756e-05, -3.7973826123087135e-07, -0.00030270944664623765, -0.002542726670941337, -0.0005703887000149734, 0.018848498380458815, -0.09007240366676059, -6.252842811390227e-05, 0.00014598827018137182, 0.0025375265633039907, -0.00017500814988971304, -0.0007205251384321838, 0.0005964499692864203, 0.0001254377141597636, 0.0019965599914261055, -0.00019561853563704928, -0.0001639536653802539, 0.0033091082282976463, -0.0008648344652078113, 0.00015078617088752543, -0.00018529057633066492, -0.0008242609395790505, -0.00038700476904081273]
      - [-0.0011605601995359092, 0.0018252882608975917, 0.055018721490492285, 1.0251604211171148e-06, 0.002397492601911089, -0.020929121229386755, -0.0008214351932321398, -0.0011245956121872435, 0.016045537175517228, -0.001963995258621207, -0.02629854354606712, -0.0004329342310104755, -0.0010828573423948737, 0.004741526101177743, -0.0024037436716629014, -0.015296186059675554, -0.0002594189725961769, 0.0020901386357515686, 0.010573907858535615, -0.01378232937325175, -0.09007240366676059, 3.5010150557943978, -0.0020209354087305912, 0.0009780332780010821, 0.05168243761434339, -0.004002544068639628, -0.02000617166219742, -0.022766820810642206, 0.000640716997432131, 0.04286240912717142, -0.004733852515599711, -0.003917464661480227, 0.08419409677453393, -0.02012563784799087, 0.01250011352685896, -0.005051721195710899, -0.03085134005714563, -0.06759502473582575]
      - [-3.813203458675746e-07, -2.243732597925422e-05, 0.0006385119025442326, 1.769090919291585e-05, 5.724165004266783e-05, -0.00021541096695158017, 3.9521365651845255e-06, -1.6071675384649214e-05, -0.000124900351885809, 9.505127216623208e-05, 0.00020321624420239514, 1.798050516700511e-06, -7.513913209868827e-06, -0.00026150079272280565, 2.0346461030219942e-05, -5.2445082402736e-05, 2.3032071633799027e-05, 0.00019057110446166366, -8.758377398206528e-05, 5.601958388730067e-05, -6.252842811390229e-05, -0.0020209354087305912, 0.0004136315835882566, 0.0012884654980288791, -0.0027984987954229644, 0.00010013167757219584, 0.0005378215514222437, 0.0003919198052681123, 0.0025527376756260853, 0.004778934224659081, 3.9606575832874866e-05, 4.132013049680216e-06, -0.0005503495038336968, 0.000222931235516322, -2.4609048819830642e-05, 0.0001095009024448475, 0.0005092973943280717, -2.437668192010586e-05]
      - [-3.212020212189164e-05, 0.0001386253666097713, 0.003285066175516225, 2.68132568543642e-05, 0.0003575776465932654, 0.0012473885316762424, 2.217975325132956e-05, -3.1298901447501854e-05, -0.0009323939918042147, 0.0009120901983694569, 0.00584407412054192, 9.56296114173706e-06, 0.00014236197084707084, -0.0011629934128548746, 0.0002473050117075995, 0.00016908716481795586, -7.999754634026311e-06, 0.0006019292940506294, 0.003945701500728468, -0.00015767035977704455, 0.00014598827018137182, 0.0009780332780010821, 0.0012884654980288791, 0.023598829448436776, 0.04419522945653776, 0.0002971293933799944, 0.002114016231921842, 0.0026810238510392038, 0.014639042220191805, 0.05259524777744113, -0.0001321134454553123, -7.945836997412032e-05, 0.006050949172157391, -0.00022534835944807425, 0.0018621791115625362, -0.0003254079515103467, -0.0005592475819489975, 0.0038189174103238424]
      - [-0.00036980090337655416, -7.019172472978932e-05, 0.03241975398841276, -0.0004920079357923901, -0.0024264483593198385, 0.03693854300387044, -5.718554252417795e-05, -0.0019891527736458628, -0.001724662871241776, 0.0010586160918686436, 0.027919220238419713, -0.00015744565884982047, 0.001601272712558813, 0.018250289390579745, 0.00045494497784618655, 0.001909386216909608, -0.0008220735635049791, -0.004878551698978276, -0.0031110334381367955, -0.0019012521367834324, 0.0025375265633039903, 0.051682437614343386, -0.0027984987954229644, 0.04419522945653776, 0.9656970692569287, -0.0006438568617554596, -0.002586449138865172, 0.026313782527112067, 0.02569999723841838, 0.2590513213376837, -0.001399415956720669, 0.000567643142890311, 0.04027206892548294, -0.004534681194539183, 0.012910019415416923, -0.003837371255346283, -0.011431781880438108, 0.021403435328630344]
      - [1.6495056835661574e-05, -1.0776866092634727e-05, -0.00036856953484401555, 4.300742961200875e-06, 6.064468284203076e-05, 0.00037196678502782687, 1.1758390758326077e-05, 3.4687242091205605e-05, -0.0001186053501085926, 7.992221911542474e-05, 0.0004189224148059861, 1.1625613891009361e-05, -2.4154589230009727e-05, -0.000482349540964888, 3.0305086584136713e-05, -0.0002194794602424538, -5.327413096590333e-06, -4.6271042049780695e-05, 0.00032641892113677913, 0.00015381233880063734, -0.00017500814988971304, -0.004002544068639628, 0.00010013167757219584, 0.00029712939337999436, -0.0006438568617554596, 0.00014023727427778658, 0.0004267130391382883, -0.001263426373127017, 0.00044165341890729744, 0.0002885030392828797, 0.00011093331844589852, 4.24011355834883e-05, -0.0018178168258493686, 0.0005108517440944818, -0.0001309838047317156, 0.00010609098073067566, 0.0005731704576405627, 0.0006642422933196163]
      - [8.470355241414868e-05, -3.7310106752734806e-05, -0.003771558501717504, 2.743458158748384e-05, 0.0003790191180394571, 0.0006292515441417835, 4.013635765385999e-05, 0.0003296250535489314, 0.00044735543670527353, 0.00046809752056759115, 0.00166745771033263, 4.271591796001791e-05, -9.54124409150685e-05, -0.0015850927510700774, 9.660150306480348e-05, -0.0004630580601398659, -2.4645643375377048e-05, -1.8594766598448612e-05, 0.003184304718297108, 0.0007366479144187205, -0.0007205251384321836, -0.020006171662197425, 0.0005378215514222437, 0.002114016231921842, -0.002586449138865172, 0.0004267130391382883, 0.009841099846078324, 0.029292035460037214, 0.0028509633516729015, 0.00297838590186232, 0.0005235805965328915, 0.00031887341226254426, -0.008451950886060235, 0.002359748588128754, -0.0009760231192945662, 0.00048771492124720904, 0.002777146038949441, 0.004338709340535005]
      - [-5.984963659144313e-05, 0.0009161384415528124, -0.0005746313185882684, -2.592252095948651e-05, 0.0004076310143811395, -0.0002486068750579794, -7.950527050442868e-05, 0.001313871768546169, 0.008688103381361606, -0.00014331714622227096, -0.006252094350750028, -3.182466770859165e-05, 0.0003089445355180632, -0.0037137019376535414, 0.0007836441207459131, 0.007783154791566041, -0.0001518699508167146, 0.0031056623715789303, 0.0354584642276278, 0.0002913364944173544, 0.0005964499692864202, -0.022766820810642206, 0.0003919198052681123, 0.002681023851039204, 0.026313782527112074, -0.0012634263731270173, 0.029292035460037214, 0.3775829083214552, 0.004136240017612167, 0.022396846936190484, 0.00018210702454277592, 0.001302344666612984, -8.78414461343071e-06, 0.00030167633772354777, -0.002092843075590306, 0.00014609593043360226, 0.0020516043017865166, 0.00735899716698118]
      - [-3.404745373016114e-06, -5.834682573696679e-05, 0.0045612802545403714, 8.046543964827496e-05, 0.0006666025075606552, 0.0016236257328962542, 4.828890320113561e-05, 3.433928031095936e-05, -0.0007763744900025982, 0.001054737715494447, 0.005292163435125906, 1.7516050458372062e-05, 0.00010851791838946886, -0.0014208957056821218, 0.00017719938723413414, -0.0013925275300407643, 2.818436138279824e-06, 0.0008508846806885862, 0.0005525357024542034, -0.00010799277017675811, 0.00012543771415976377, 0.0006407169974321311, 0.0025527376756260844, 0.014639042220191805, 0.02569999723841838, 0.00044165341890729744, 0.0028509633516729015, 0.004136240017612167, 0.030184848141486247, 0.09169522489058675, -8.620610264747946e-05, 0.00010632555808438628, 0.0024853875707288708, -2.6538094620337575e-05, 0.0009057469771342708, -0.00015042082766021547, -0.0004959161421642201, 0.0011140058634772636]
      - [-0.00019980260611956343, -0.0006071103992115414, 0.013241741358157243, -0.00022377380946266335, 0.0005438288392382885, 0.017059821531708173, 3.371582065835976e-05, -0.0006599910581387643, -0.00524762622591833, 0.0021646275516690214, 0.022070901731172363, -3.400826603443467e-05, 0.0010258235741962744, 0.014763820234053553, -0.0006550487794960594, -0.007866561228414982, -0.0005566504821807, 0.0001767958849137411, 0.010454792999544887, -0.0017035601214165908, 0.0019965599914261055, 0.042862409127171416, 0.004778934224659079, 0.05259524777744113, 0.25905132133768377, 0.0002885030392828797, 0.00297838590186232, 0.02239684693619048, 0.09169522489058675, 0.6043153386906629, -0.0012327417033337273, -5.581708681646952e-05, 0.01653228406075242, -0.0047195759100380225, 0.004109890572034744, -0.003046675856253007, -0.00972197566478678, 0.023952270648583806]
      - [2.1416669837060903e-05, -1.676941655864865e-05, -0.0008082540737039452, 9.348329693919652e-06, 7.242164861296785e-05, 0.00019173089164526956, 1.2741630226542676e-05, 6.344286766633947e-05, 2.1438910002598446e-05, 0.00010761223335004934, 0.0004543495478865121, 1.3534830215095137e-05, -1.9125387781153265e-05, -0.0004723601176801655, 5.205566149485503e-05, -0.00010664878574634703, 2.668822508012655e-06, -4.001067894544834e-05, 0.0002125535634602607, 0.00018520308404532305, -0.00019561853563704936, -0.004733852515599711, 3.9606575832874866e-05, -0.0001321134454553123, -0.001399415956720669, 0.00011093331844589852, 0.0005235805965328916, 0.00018210702454277592, -8.620610264747943e-05, -0.0012327417033337273, 0.00016739417548456025, -9.159147860156101e-05, -0.0038056134873381163, 0.0006352424968710497, -0.0010235325538810146, 0.00014467093062482694, 0.000749656784888816, 0.0007317659611690231]
      - [-1.3639943046524723e-05, 0.00013306389680808187, 0.0010020560436338351, 1.3632857016643354e-06, -5.8714700369925616e-05, -0.0006992122030756854, 8.179044578648926e-06, -0.00011253707471897333, -0.0010727396811629046, -6.539626782470947e-05, -0.0005799267016179028, 6.160759363774542e-06, 4.477032409911058e-05, -0.0009263294901565471, 2.256622280042489e-05, -0.00027791499995050416, 1.642422987165223e-05, 0.00022058978077588645, 0.0021484486006385574, 8.862982127079767e-05, -0.0001639536653802539, -0.003917464661480227, 4.132013049680213e-06, -7.945836997412033e-05, 0.0005676431428903106, 4.24011355834883e-05, 0.00031887341226254426, 0.0013023446666129844, 0.0001063255580843862, -5.581708681646951e-05, -9.159147860156104e-05, 0.008125468614272702, 0.01118141935610954, 0.00026432105414928063, 0.004958885357536025, 4.3426586317412563e-07, 0.00019787210410336976, 0.002054239188766042]
      - [-0.00031798566062467406, 0.0019807778087425924, 0.0025277925917060965, -0.0001830366277007016, -0.0005320350628467523, -0.01365734480374321, -0.0001844153724310042, -0.00034908137300167046, 0.0012138925633537626, -0.004217719752168134, -0.027595003456480832, -0.00021744594645362657, -0.0001629855521723608, 0.02087677736109103, -0.0015702583194035554, 0.0013619144363688526, 0.0002475556225610378, 0.0024550519212341226, 0.0006817751542864528, -0.003038720246240743, 0.0033091082282976467, 0.08419409677453396, -0.0005503495038336967, 0.006050949172157391, 0.040272068925482934, -0.0018178168258493688, -0.008451950886060235, -8.78414461343202e-06, 0.0024853875707288703, 0.016532284060752418, -0.0038056134873381163, 0.01118141935610954, 0.5851108985617386, -0.003855842728875661, 0.11412939486258843, -0.002521837931095016, -0.014421124611357873, -0.005882216459924323]
      - [0.00011154951809420068, 6.596826075607212e-05, -0.004248801305650004, 4.002086956785974e-05, 0.00021568320033242766, 0.00012673880026707547, 5.454186793300889e-05, 0.000361479706964281, 0.0006429919382432488, 0.00038475694694785963, 0.001320054254747566, 5.679983929836289e-05, 5.6017080774374523e-05, -0.0010996436202957492, 0.00026398775142304795, -0.00018080517457899612, 4.980388574242828e-05, 0.000230256758670252, 0.0041845453638768215, 0.0008347614121257342, -0.0008648344652078111, -0.02012563784799087, 0.00022293123551632196, -0.00022534835944807436, -0.004534681194539183, 0.0005108517440944818, 0.002359748588128754, 0.00030167633772354777, -2.653809462033752e-05, -0.0047195759100380225, 0.0006352424968710497, 0.00026432105414928063, -0.003855842728875661, 0.012293071660541121, 0.036771408624961796, 0.0006597787440578679, 0.003552115888752899, 0.0014443508561739148]
      - [0.00012697271028779632, 0.00029292013248135467, -0.00353200822655349, 6.778978423543862e-05, 4.6180255732740155e-05, -0.004919238254069707, -2.81047677285133e-05, 0.0005788033241036632, 0.005165800156858911, -0.0009894495330022913, -0.007314690176213457, -4.943500997342217e-05, 0.0002923187350983412, 0.006005380165029935, 0.0004255561884933541, 0.004936858969251131, 0.00027524983129493527, 0.0029035961972903894, 0.012956934493597347, -0.00030688107506029707, 0.00015078617088752532, 0.012500113526858946, -2.4609048819830717e-05, 0.0018621791115625364, 0.012910019415416927, -0.0001309838047317156, -0.0009760231192945664, -0.002092843075590307, 0.0009057469771342711, 0.004109890572034743, -0.0010235325538810146, 0.004958885357536024, 0.11412939486258845, 0.0367714086249618, 0.368652162896076, -0.00024974474013112787, -0.0020449769938573337, 0.0072507260636693405]
      - [8.765326194232268e-06, -2.4317291313588555e-05, -0.00034744923850494686, 3.3719834699252276e-05, 1.4958132474886204e-05, -0.0013190481942485426, -7.977604618918033e-07, 2.8477742810332858e-05, 0.00031617716385875697, 4.808047010899592e-05, -0.0008377976298405558, 4.197401949175614e-06, -2.5275966952200812e-05, -0.0004060437449149319, 1.9082639547814516e-05, 5.0743410815133585e-05, 6.785682798025468e-05, 0.0001519510892153621, -0.0019761572044410774, 0.00018788012715360397, -0.0001852905763306649, -0.0050517211957109, 0.0001095009024448475, -0.00032540795151034675, -0.0038373712553462828, 0.00010609098073067566, 0.00048771492124720904, 0.00014609593043360226, -0.00015042082766021547, -0.003046675856253007, 0.00014467093062482697, 4.342658631741308e-07, -0.002521837931095016, 0.0006597787440578678, -0.00024974474013112776, 0.0005408947397641867, 0.001038158981177375, -0.008162533049784421]
      - [5.207450690545809e-05, 0.00025236314952175855, 0.0028762451756262114, 0.00022575255953454404, 0.00016586241413900284, -0.009929536711946017, 2.727701433496866e-05, 9.051058592235732e-05, 0.002005343549785273, 0.00028563207365203794, -0.004617703141316888, 5.823407656976575e-05, -0.00013403525735987133, -0.0008039128506458261, 0.00032863368535708206, 0.001218721244329252, 0.00046768512976111295, 0.0004898925432975679, -0.014865855270866975, 0.0010034653744939372, -0.0008242609395790501, -0.03085134005714563, 0.0005092973943280718, -0.0005592475819489975, -0.011431781880438108, 0.0005731704576405627, 0.0027771460389494403, 0.002051604301786517, -0.0004959161421642202, -0.009721975664786778, 0.000749656784888816, 0.00019787210410336976, -0.014421124611357873, 0.0035521158887528975, -0.002044976993857332, 0.0010381589811773748, 0.05263187283181002, 0.19692436780443198]
      - [0.0005956332337574483, 0.0003028875674783297, -0.018393660107781692, 0.0005686576485047644, 0.0008804340184889866, -0.049274546950109216, 0.0005507666669917523, -0.0018049247842842344, -0.026526229180110265, 0.001364021358570086, -0.007607642067115214, 0.0004149696745373898, 0.00017463981166878308, 0.006250017096109663, 0.0007435884907707618, 0.0022748327521469624, 0.0010287396439343879, 0.0010734182066080775, 0.00438776529102965, 0.0013787383517046173, -0.0003870047690408116, -0.06759502473582572, -2.4376681920105915e-05, 0.0038189174103238415, 0.021403435328630357, 0.0006642422933196164, 0.004338709340535008, 0.0073589971669811745, 0.0011140058634772642, 0.023952270648583816, 0.0007317659611690231, 0.0020542391887660417, -0.005882216459924331, 0.0014443508561739176, 0.007250726063669342, -0.008162533049784421, 0.19692436780443193, 2.128095477001482]


==> anc/LCSR_Bq_to_K.yaml <==
B_(s)->K::FormFactorsLCSR@BGMT:2025A:
  type: MultivariateGaussian(Covariance)
  observables:
    [ 'B->K::f_+(q2)',         'B->K::f_+(q2)',         'B->K::f_+(q2)',         'B->K::f_+(q2)',         'B->K::f_+(q2)',
      'B->K::f_0(q2)',         'B->K::f_0(q2)',         'B->K::f_0(q2)',                                  'B->K::f_0(q2)',
      'B->K::f_T(q2)',         'B->K::f_T(q2)',         'B->K::f_T(q2)',         'B->K::f_T(q2)',         'B->K::f_T(q2)',
      'B_s->K::f_+(q2)',       'B_s->K::f_+(q2)',       'B_s->K::f_+(q2)',       'B_s->K::f_+(q2)',       'B_s->K::f_+(q2)',
      'B_s->K::f_0(q2)',       'B_s->K::f_0(q2)',       'B_s->K::f_0(q2)',                                'B_s->K::f_0(q2)',
      'B_s->K::f_T(q2)',       'B_s->K::f_T(q2)',       'B_s->K::f_T(q2)',       'B_s->K::f_T(q2)',       'B_s->K::f_T(q2)' ]
  kinematics:
    [ {q2: -15.0},             {q2: -10.0},             {q2: -5.0},              {q2: 0.0},               {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},                                       {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},              {q2: 0.0},               {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},              {q2: 0.0},               {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},                                       {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},              {q2: 0.0},               {q2: 5.0} ]
  options:
    [ {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},                          {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},                          {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015} ]
  means:
    [ 0.14242627254074816,     0.17382200185239982,     0.2168403208413605,      0.2779321119834714,      0.36843695713557195,
      0.20802189910527474,     0.2274053879777941,      0.2504351423180523,                               0.3104064465883697,
      0.13293489423723576,     0.16259580683650174,     0.20345107096596685,     0.2619231642841878,      0.34963917845794174,
      0.14461923306057498,     0.17552502664165928,     0.21734633321479604,     0.2756355272894781,      0.35925253332568025,
      0.2124360957858734,      0.2306419799291445,      0.2516642115632733,                               0.3015392110953035,
      0.13819135191484241,     0.16810430187877803,     0.20879322726197844,     0.2659299680366883,      0.34885290441307015 ]
  covariance:
  - [0.0016985800933639994, 0.001920983197803597, 0.0024130958140432326, 0.0031387075863171954, 0.0043038691174825195, 0.0022129312428320947, 0.0024490640960859625, 0.0027468881820260703, 0.003690452844789341, 0.0012216026659930379, 0.0015005407234594617, 0.0018939194489481393, 0.0024828965650278085, 0.0034550092939838093, 0.0015732576068269288, 0.0019368680944006325, 0.0024508191881970425, 0.003220654043287252, 0.004483339656972682, 0.002237212161914067, 0.0024853568465719737, 0.0028010238201673083, 0.0038187039814421044, 0.0013548235089311086, 0.0016733253930473055, 0.0021277424930827376, 0.0028184915335523505, 0.0039799537616836776]
  - [0.001920983197803597, 0.0025459830892114446, 0.0029558196787098433, 0.003845557701498516, 0.005275002624056475, 0.0027097357265107817, 0.0029993329893447302, 0.003364701162456785, 0.004522976395384333, 0.0014988403031773615, 0.0018412735203742917, 0.002324302513900586, 0.003047723138624848, 0.004242251987358249, 0.0019295440856811135, 0.002375652113766252, 0.0030062940156196927, 0.003951090380415993, 0.005501165684602903, 0.002744162902941385, 0.0030486574600818456, 0.003436046928134591, 0.004685258198363798, 0.001662191660843515, 0.0020531192530848404, 0.00261095676002299, 0.0034590930514705525, 0.00488561707404768]
  - [0.0024130958140432326, 0.0029558196787098433, 0.004015472107377663, 0.004834207488698885, 0.006634269029275371, 0.0034038529966021144, 0.0037683650196233074, 0.004228431415986473, 0.005688097218039374, 0.0018875539915510018, 0.002319119269279464, 0.002928053837841353, 0.0038404080733727168, 0.005347784545921199, 0.0024286680697667294, 0.0029904326743304083, 0.003784714515793622, 0.004974962593091978, 0.00692844660487421, 0.0034545200510814012, 0.003838041805414339, 0.004326039712100693, 0.00590020132608242, 0.0020930902859531645, 0.0025856443290362347, 0.003288648568649301, 0.004357802767496866, 0.006156786499944547]
  - [0.0031387075863171954, 0.0038455577014985167, 0.004834207488698885, 0.006788503813640422, 0.008643436438807328, 0.00442738179205281, 0.004902782135598795, 0.005503128780474077, 0.007409981696295613, 0.0024633442031386974, 0.003027158975167825, 0.003823026770463494, 0.00501614344734674, 0.006989021445328501, 0.0031671157105354116, 0.003900171386107788, 0.0049369065388984125, 0.006491024775788233, 0.009043030056085317, 0.0045058319924905724, 0.0050064546490760295, 0.005643578531264003, 0.007699754328870127, 0.0027312366680053183, 0.0033744907306600086, 0.004292862799237731, 0.005690126722878764, 0.008042533925014446]
  - [0.0043038691174825195, 0.005275002624056476, 0.00663426902927537, 0.008643436438807328, 0.012749949935493072, 0.006071198005306403, 0.006725619418421872, 0.007552684137056058, 0.010183945266550932, 0.0033936693257940126, 0.004171699723252477, 0.00527065290138279, 0.006919594808117915, 0.009649680982009504, 0.00435807191399531, 0.005367818230600138, 0.006796431313425216, 0.008939166907906965, 0.012460563192171736, 0.006202212850089063, 0.006892136213636564, 0.007770444742604329, 0.010607071007731951, 0.0037619806636537954, 0.004649121154377383, 0.005916285131107322, 0.007845439218963498, 0.011096186069152095]
  - [0.0022129312428320947, 0.0027097357265107817, 0.0034038529966021144, 0.004427381792052808, 0.006071198005306403, 0.003402946430217679, 0.003458130701172741, 0.0038768129352334106, 0.005202506453957239, 0.0017181080112529197, 0.0021107882576078996, 0.0026647699852308496, 0.0034946028480095427, 0.004865169679319488, 0.00220949240409983, 0.0027204461102048366, 0.003442820609495221, 0.004525175002992137, 0.006301236770187185, 0.003142729116428036, 0.003491493479080059, 0.003935216017865465, 0.005366169939450626, 0.001904478494886743, 0.0023525104076066775, 0.0029918936030416815, 0.003964130996111469, 0.005599653559842627]
  - [0.0024490640960859625, 0.0029993329893447302, 0.0037683650196233065, 0.004902782135598795, 0.006725619418421872, 0.003458130701172741, 0.004157578967828096, 0.00429134308495557, 0.0057640575409687415, 0.0019070443914696508, 0.0023430587429484535, 0.0029582604269804726, 0.0038799763404491717, 0.005402732137990498, 0.0024523515332756022, 0.0030195883627454523, 0.0038216015620868527, 0.005023420806623603, 0.006995854755406193, 0.0034883536795407826, 0.003875583447436904, 0.004368281129078984, 0.0059574595593266345, 0.0021140455492419763, 0.002611514924984968, 0.003321523003265249, 0.004401301850311714, 0.006218088984779034]
  - [0.0027468881820260703, 0.003364701162456785, 0.004228431415986473, 0.005503128780474077, 0.007552684137056058, 0.003876812935233411, 0.00429134308495557, 0.005215841284980583, 0.006473839707579747, 0.002146533658214607, 0.002637527726975358, 0.0033304301731299224, 0.004368824408433992, 0.006084982903917429, 0.00276012272132575, 0.003398727738898444, 0.004301747364198043, 0.00565513260556549, 0.007876821028784462, 0.003926421535730414, 0.004362442783971795, 0.004917275584878208, 0.006707291723506425, 0.002379723348129073, 0.00293991264412655, 0.0037395450107033136, 0.004955846327109616, 0.007002865694665911]
  - [0.003690452844789341, 0.004522976395384332, 0.005688097218039374, 0.007409981696295612, 0.010183945266550932, 0.005202506453957239, 0.0057640575409687415, 0.006473839707579746, 0.009348692892100278, 0.0029120265370862586, 0.0035791528311747774, 0.004521199006809031, 0.005934182687243616, 0.008272376671308014, 0.003743162348086929, 0.004610049348111182, 0.005836333452073999, 0.007675171402504058, 0.010696109022600948, 0.005326146836284971, 0.005918364274805282, 0.006672208249824121, 0.009106240698246344, 0.0032291577494928973, 0.003990234906335078, 0.0050771193204193045, 0.006731378032230102, 0.009517902671438648]
  - [0.0012216026659930379, 0.0014988403031773612, 0.0018875539915510018, 0.0024633442031386974, 0.0033936693257940126, 0.00171810801125292, 0.0019070443914696504, 0.002146533658214607, 0.0029120265370862586, 0.0011402120903233352, 0.0012607578155019086, 0.0015899958992686431, 0.002082579413935517, 0.002895251521342528, 0.0012769148243694922, 0.0015725979605382384, 0.0019908459945645954, 0.0026179760035078344, 0.003648161720439358, 0.0018175202006012459, 0.002019386043983251, 0.0022762832185171658, 0.003105343879457622, 0.001101343868284686, 0.0013609708911951645, 0.001731752995632716, 0.002296101307967746, 0.003246706715491952]
  - [0.0015005407234594615, 0.0018412735203742917, 0.0023191192692794643, 0.003027158975167825, 0.004171699723252478, 0.002110788257607899, 0.0023430587429484535, 0.002637527726975358, 0.0035791528311747774, 0.0012607578155019086, 0.0017170524069465756, 0.0019525618102888631, 0.002558358724676234, 0.0035584858175940824, 0.0015685875140167952, 0.0019319734947133385, 0.0024460763968549015, 0.0032171160926891497, 0.004484141242184936, 0.0022330006234879654, 0.0024811411416591645, 0.0027969690862564645, 0.0038165265070954917, 0.0013535944069410651, 0.0016728582608170292, 0.00212890061370538, 0.002823204805061845, 0.003993147063328652]
  - [0.0018939194489481397, 0.002324302513900586, 0.002928053837841353, 0.003823026770463494, 0.00527065290138279, 0.0026647699852308496, 0.0029582604269804726, 0.0033304301731299224, 0.004521199006809031, 0.0015899958992686434, 0.0019525618102888631, 0.0027288204340904566, 0.0032298291205513736, 0.004495433330634704, 0.0019799834986123184, 0.0024389518021310716, 0.003088430263968403, 0.00406281366007495, 0.005664733224838854, 0.002819197394742728, 0.003132697881727286, 0.0035317845897308558, 0.004820656264563527, 0.0017097435641227393, 0.0021133026934933214, 0.0026899084723652224, 0.003568080832382214, 0.005048591911211271]
  - [0.0024828965650278076, 0.003047723138624848, 0.0038404080733727168, 0.00501614344734674, 0.006919594808117915, 0.0034946028480095427, 0.0038799763404491717, 0.004368824408433992, 0.005934182687243616, 0.002082579413935517, 0.002558358724676234, 0.0032298291205513736, 0.004675553284036656, 0.0059019437810932645, 0.0025960572544589944, 0.003198347100658402, 0.004050915699972457, 0.005330563123004597, 0.00743573423515618, 0.0036973945626966823, 0.0041089616614575246, 0.004633018264403638, 0.006326493630162158, 0.0022438069709287863, 0.002773967819861205, 0.0035317497310848683, 0.004686441460004116, 0.006634515424442518]
  - [0.0034550092939838093, 0.00424225198735825, 0.005347784545921199, 0.006989021445328501, 0.009649680982009504, 0.004865169679319487, 0.005402732137990498, 0.006084982903917429, 0.008272376671308014, 0.0028952515213425288, 0.003558485817594083, 0.004495433330634704, 0.005901943781093266, 0.009015555683891396, 0.003613183189273397, 0.004452535181738482, 0.005641266040713731, 0.007426694663381743, 0.010366881459258577, 0.005148117369842658, 0.005722042301705051, 0.006453112677565582, 0.008817705627288862, 0.003127208160642471, 0.003867252604505191, 0.0049256412326020215, 0.006539640594391078, 0.009265544645773]
  - [0.001573257606826929, 0.0019295440856811135, 0.002428668069766729, 0.0031671157105354116, 0.00435807191399531, 0.0022094924040998304, 0.0024523515332756022, 0.00276012272132575, 0.003743162348086929, 0.0012769148243694922, 0.001568587514016795, 0.0019799834986123184, 0.0025960572544589944, 0.003613183189273397, 0.002338055786860416, 0.002706711702689842, 0.0034140154252668346, 0.0044679054688981975, 0.0061847091555643765, 0.0031491835491744505, 0.003484548082363828, 0.003908414141557157, 0.005259372120482971, 0.00176537039335099, 0.0021809088166497037, 0.0027740266107713807, 0.0036761180748414815, 0.005194091717301116]
  - [0.0019368680944006325, 0.002375652113766252, 0.0029904326743304083, 0.003900171386107788, 0.005367818230600139, 0.0027204461102048366, 0.0030195883627454523, 0.003398727738898444, 0.004610049348111182, 0.0015725979605382384, 0.0019319734947133385, 0.002438951802131072, 0.003198347100658402, 0.004452535181738481, 0.002706711702689842, 0.003521512704551997, 0.0041939301912168134, 0.005490158502665555, 0.007602916365453263, 0.003866883052129501, 0.004279508913531654, 0.0048012184258114906, 0.006465238977853658, 0.0021744431327500205, 0.0026865009419331566, 0.0034175072442036167, 0.00452956669375797, 0.0064014441628492]
  - [0.0024508191881970425, 0.0030062940156196927, 0.0037847145157936224, 0.0049369065388984125, 0.006796431313425216, 0.0034428206094952204, 0.0038216015620868527, 0.004301747364198043, 0.005836333452073999, 0.0019908459945645954, 0.002446076396854902, 0.003088430263968403, 0.004050915699972458, 0.005641266040713732, 0.0034140154252668346, 0.0041939301912168134, 0.005594793180163402, 0.006930798121112183, 0.009603111000853962, 0.004877012120420567, 0.005398763439233068, 0.006058759838882555, 0.008165830648976647, 0.002753226506532518, 0.003401971592542097, 0.004328316817825912, 0.005737961568935819, 0.008111741479230104]
  - [0.0032206540432872526, 0.003951090380415993, 0.004974962593091978, 0.006491024775788233, 0.008939166907906965, 0.004525175002992137, 0.005023420806623603, 0.00565513260556549, 0.007675171402504058, 0.0026179760035078344, 0.0032171160926891497, 0.00406281366007495, 0.005330563123004597, 0.007426694663381743, 0.0044679054688981975, 0.005490158502665555, 0.006930798121112183, 0.009567115529926052, 0.012591369113653762, 0.006382042022399184, 0.007067124128681411, 0.0079342754266253, 0.0107061946257457, 0.0036213571982690006, 0.004475382604190036, 0.005695230086397956, 0.007552286535672996, 0.010681325756161547]
  - [0.004483339656972682, 0.005501165684602903, 0.00692844660487421, 0.009043030056085317, 0.012460563192171736, 0.006301236770187185, 0.006995854755406193, 0.007876821028784462, 0.010696109022600948, 0.0036481617204393584, 0.004484141242184936, 0.005664733224838854, 0.00743573423515618, 0.010366881459258577, 0.0061847091555643765, 0.007602916365453263, 0.009603111000853962, 0.012591369113653762, 0.018303446918667515, 0.008833730915537515, 0.009786514096589975, 0.010993593764839358, 0.014859135429308244, 0.005048104534593078, 0.006240127390473914, 0.007943562187675706, 0.010538471962154013, 0.014914651676255825]
  - [0.0022372121619140674, 0.002744162902941385, 0.003454520051081401, 0.0045058319924905724, 0.006202212850089063, 0.003142729116428036, 0.0034883536795407826, 0.003926421535730414, 0.005326146836284972, 0.001817520200601246, 0.0022330006234879654, 0.0028191973947427275, 0.0036973945626966823, 0.005148117369842658, 0.0031491835491744505, 0.003866883052129501, 0.004877012120420567, 0.006382042022399185, 0.008833730915537515, 0.004793601381990264, 0.004982447892395439, 0.005585875102851372, 0.007508074639931071, 0.0025121013554231164, 0.0031038737671002163, 0.003948782723845446, 0.005234327741492265, 0.0073987074010734176]
  - [0.0024853568465719737, 0.0030486574600818456, 0.003838041805414339, 0.0050064546490760295, 0.006892136213636564, 0.003491493479080059, 0.003875583447436904, 0.004362442783971795, 0.005918364274805282, 0.0020193860439832513, 0.0024811411416591645, 0.003132697881727286, 0.0041089616614575246, 0.005722042301705051, 0.003484548082363828, 0.004279508913531655, 0.005398763439233068, 0.007067124128681411, 0.009786514096589975, 0.004982447892395439, 0.005853005904259596, 0.0061825760574897555, 0.008318903227856752, 0.002791705772367735, 0.003449522616458015, 0.00438882200451084, 0.0058181784515641795, 0.008225142481258958]
  - [0.0028010238201673083, 0.003436046928134591, 0.004326039712100693, 0.005643578531264002, 0.007770444742604331, 0.003935216017865465, 0.004368281129078984, 0.004917275584878208, 0.006672208249824121, 0.0022762832185171658, 0.0027969690862564645, 0.0035317845897308558, 0.004633018264403639, 0.006453112677565582, 0.003908414141557157, 0.00480121842581149, 0.006058759838882555, 0.0079342754266253, 0.010993593764839358, 0.005585875102851372, 0.0061825760574897555, 0.007342602114542136, 0.00934624992280857, 0.0031476744586885477, 0.003889631927460864, 0.004949215890698973, 0.006561899576478793, 0.00927825555461815]
  - [0.003818703981442104, 0.004685258198363798, 0.00590020132608242, 0.007699754328870127, 0.010607071007731951, 0.005366169939450625, 0.0059574595593266345, 0.006707291723506425, 0.009106240698246344, 0.0031053438794576217, 0.0038165265070954917, 0.004820656264563527, 0.006326493630162158, 0.008817705627288862, 0.005259372120482971, 0.006465238977853658, 0.008165830648976647, 0.0107061946257457, 0.014859135429308244, 0.007508074639931071, 0.008318903227856752, 0.00934624992280857, 0.013218216909585878, 0.00429733706278082, 0.005311495333660705, 0.006760450687980128, 0.008967078898535145, 0.012686986609595394]
  - [0.0013548235089311089, 0.001662191660843515, 0.0020930902859531645, 0.0027312366680053188, 0.0037619806636537954, 0.0019044784948867432, 0.0021140455492419763, 0.002379723348129073, 0.0032291577494928973, 0.001101343868284686, 0.0013535944069410653, 0.0017097435641227393, 0.0022438069709287863, 0.0031272081606424705, 0.00176537039335099, 0.0021744431327500205, 0.002753226506532518, 0.0036213571982690006, 0.005048104534593078, 0.0025121013554231164, 0.0027917057723677355, 0.0031476744586885486, 0.00429733706278082, 0.0017303621557688935, 0.0019829315070935445, 0.00251641536912516, 0.003325178125082577, 0.004680819612779038]
  - [0.0016733253930473055, 0.0020531192530848404, 0.0025856443290362347, 0.0033744907306600086, 0.004649121154377383, 0.0023525104076066775, 0.002611514924984968, 0.0029399126441265505, 0.003990234906335078, 0.0013609708911951645, 0.0016728582608170296, 0.0021133026934933214, 0.002773967819861205, 0.003867252604505191, 0.0021809088166497037, 0.0026865009419331566, 0.003401971592542097, 0.004475382604190035, 0.006240127390473914, 0.0031038737671002163, 0.0034495226164580144, 0.003889631927460864, 0.005311495333660705, 0.0019829315070935445, 0.002626430712035409, 0.0031043460825188524, 0.004103513765891484, 0.0057793481809933125]
  - [0.002127742493082737, 0.00261095676002299, 0.003288648568649301, 0.004292862799237731, 0.005916285131107323, 0.0029918936030416806, 0.003321523003265249, 0.0037395450107033136, 0.0050771193204193045, 0.001731752995632716, 0.0021289006137053803, 0.0026899084723652224, 0.0035317497310848683, 0.0049256412326020215, 0.0027740266107713807, 0.0034175072442036167, 0.0043283168178259125, 0.005695230086397956, 0.007943562187675706, 0.003948782723845446, 0.00438882200451084, 0.004949215890698973, 0.006760450687980129, 0.00251641536912516, 0.0031043460825188524, 0.004220920405228335, 0.00521302817891497, 0.007346689648959184]
  - [0.0028184915335523505, 0.0034590930514705525, 0.0043578027674968664, 0.005690126722878763, 0.007845439218963498, 0.003964130996111469, 0.004401301850311714, 0.004955846327109616, 0.006731378032230102, 0.002296101307967746, 0.002823204805061845, 0.003568080832382214, 0.004686441460004116, 0.006539640594391078, 0.0036761180748414815, 0.00452956669375797, 0.005737961568935819, 0.007552286535672996, 0.010538471962154013, 0.005234327741492265, 0.0058181784515641795, 0.006561899576478794, 0.008967078898535145, 0.003325178125082577, 0.004103513765891484, 0.00521302817891497, 0.007350816072917497, 0.009730005033535905]
  - [0.0039799537616836776, 0.00488561707404768, 0.006156786499944547, 0.008042533925014446, 0.011096186069152095, 0.005599653559842627, 0.006218088984779034, 0.00700286569466591, 0.009517902671438648, 0.0032467067154919515, 0.003993147063328652, 0.005048591911211271, 0.006634515424442516, 0.009265544645773, 0.005194091717301116, 0.006401444162849201, 0.008111741479230104, 0.010681325756161543, 0.014914651676255823, 0.0073987074010734176, 0.008225142481258958, 0.009278255554618147, 0.012686986609595398, 0.004680819612779038, 0.0057793481809933125, 0.007346689648959183, 0.009730005033535905, 0.014520062212799376]


==> anc/LCSR_Bq_to_Kstar.yaml <==
B_(s)->K^*::FormFactorsLCSR@BGMT:2025A:
  type: MultivariateGaussian(Covariance)
  observables:
    [ 'B->K^*::V(q2)',         'B->K^*::V(q2)',         'B->K^*::V(q2)',         'B->K^*::V(q2)',         'B->K^*::V(q2)',
      'B->K^*::A_0(q2)',       'B->K^*::A_0(q2)',       'B->K^*::A_0(q2)',       'B->K^*::A_0(q2)',       'B->K^*::A_0(q2)',
      'B->K^*::A_1(q2)',       'B->K^*::A_1(q2)',       'B->K^*::A_1(q2)',       'B->K^*::A_1(q2)',       'B->K^*::A_1(q2)',
      'B->K^*::A_12(q2)',      'B->K^*::A_12(q2)',      'B->K^*::A_12(q2)',                               'B->K^*::A_12(q2)',
      'B->K^*::T_1(q2)',       'B->K^*::T_1(q2)',       'B->K^*::T_1(q2)',                                'B->K^*::T_1(q2)',
      'B->K^*::T_2(q2)',       'B->K^*::T_2(q2)',       'B->K^*::T_2(q2)',       'B->K^*::T_2(q2)',       'B->K^*::T_2(q2)',
      'B->K^*::T_23(q2)',      'B->K^*::T_23(q2)',      'B->K^*::T_23(q2)',      'B->K^*::T_23(q2)',      'B->K^*::T_23(q2)',
      'B_s->K^*::V(q2)',       'B_s->K^*::V(q2)',       'B_s->K^*::V(q2)',       'B_s->K^*::V(q2)',       'B_s->K^*::V(q2)',
      'B_s->K^*::A_0(q2)',     'B_s->K^*::A_0(q2)',     'B_s->K^*::A_0(q2)',     'B_s->K^*::A_0(q2)',     'B_s->K^*::A_0(q2)',
      'B_s->K^*::A_1(q2)',     'B_s->K^*::A_1(q2)',     'B_s->K^*::A_1(q2)',     'B_s->K^*::A_1(q2)',     'B_s->K^*::A_1(q2)',
      'B_s->K^*::A_12(q2)',    'B_s->K^*::A_12(q2)',    'B_s->K^*::A_12(q2)',                             'B_s->K^*::A_12(q2)',
      'B_s->K^*::T_1(q2)',     'B_s->K^*::T_1(q2)',     'B_s->K^*::T_1(q2)',                              'B_s->K^*::T_1(q2)',
      'B_s->K^*::T_2(q2)',     'B_s->K^*::T_2(q2)',     'B_s->K^*::T_2(q2)',     'B_s->K^*::T_2(q2)',     'B_s->K^*::T_2(q2)',
      'B_s->K^*::T_23(q2)',    'B_s->K^*::T_23(q2)',    'B_s->K^*::T_23(q2)',    'B_s->K^*::T_23(q2)',    'B_s->K^*::T_23(q2)' ]
  kinematics:
    [ {q2: -15.0},             {q2: -10.0},             {q2: -5.0},              {q2: 0.0},               {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},              {q2: 0.0},               {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},              {q2: 0.0},               {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},                                       {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},                                       {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},              {q2: 0.0},               {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},              {q2: 0.0},               {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},              {q2: 0.0},               {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},              {q2: 0.0},               {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},              {q2: 0.0},               {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},                                       {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},                                       {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},              {q2: 0.0},               {q2: 5.0},
      {q2: -15.0},             {q2: -10.0},             {q2: -5.0},              {q2: 0.0},               {q2: 5.0} ]
  options:
    [ {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},                          {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},                          {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},                          {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},                          {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015},
      {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}, {form-factors: BSZ2015}  ]
  means:
    [ 0.20055609166891586,     0.24361877393201709,     0.3018930436601368,      0.3829701565898873,      0.4983266527428224,
      0.18208129837995823,     0.2229538147104857,      0.2795360208391608,      0.3610121026111813,      0.48411068266102447,
      0.23794451824042964,     0.2571561145638061,      0.2794205392243789,      0.3053713999754366,      0.3358023400557032,
      0.1932864095726849,      0.21148690285983093,     0.23287184436808475,                              0.2895193404607656,
      0.17672390827511758,     0.21480099649239004,     0.26649200828149217,                              0.4433222143420036,
      0.26934818360905666,     0.2896981674653008,      0.3127144576607037,      0.3385240697103505,      0.36677760233985696,
      0.5154811529690061,      0.5612822259836932,      0.616411633244339,       0.6844115579439795,      0.7715346814344777,
      0.15224847296413366,     0.1833237418877129,      0.22438128213354708,     0.27931032095451147,     0.35167818478716484,
      0.1625952567206174,      0.19672180846409446,     0.2431749473823932,      0.3084720138418855,      0.4032489224669741,
      0.17529594051802885,     0.1880681222914832,      0.2024095354602687,      0.21836668357210426,     0.23577773955965045,
      0.17775427336800567,     0.1915913339139276,      0.20747413482472815,                              0.24619748804767844,
      0.13202860636964903,     0.15925504618592287,     0.19548403657751742,                              0.31141874073192516,
      0.20092290682129577,     0.21452311978397173,     0.229287662585266,       0.24477498757332108,     0.25975532897141357,
      0.4526405929303691,      0.4899066759285969,      0.5337137859497737,      0.5858504711471908,      0.6487215578370842   ]
  covariance:
  - [0.0023032204474917966, 0.0027040275063879974, 0.0033745385621833084, 0.004343787285448263, 0.005846563498437296, 0.0013213489872660926, 0.0015683449591955315, 0.0019088805717893994, 0.00240513959554866, 0.0031964082547259113, 0.0025483661267452218, 0.0027417030527481243, 0.0029609486610911407, 0.0032069330088374624, 0.0034719752333450715, 0.0013656276326588538, 0.001462601779147853, 0.0015781904592166414, 0.0019134598876403349, 0.0019021962576960183, 0.002312249557254757, 0.0028743506410497887, 0.004905626806907767, 0.002918102963601373, 0.00314239768747116, 0.0033963753181508165, 0.0036807951391735583, 0.003988020658305324, 0.0036620220784123227, 0.003939356514580917, 0.004271782784249387, 0.004688354805144717, 0.005259422706294887, 0.0016876783530606683, 0.002061496234946956, 0.0025793904087797956, 0.0033316826131777433, 0.004504049995628734, 0.0010104142207111493, 0.001215958088479011, 0.001505630923012023, 0.001940188533463445, 0.002660278214867358, 0.0018887390118319468, 0.00203296422396756, 0.0021968527827659853, 0.0023812317444040967, 0.0025805897307415674, 0.0010750944215602353, 0.00116403427899134, 0.001274556118537559, 0.0016288530776850452, 0.0014299115375614874, 0.0017413264069998898, 0.0021698484798910126, 0.0037314028271022005, 0.0022088447800370395, 0.0023792576164802003, 0.0025724630963521824, 0.0027891729237429566, 0.003023625287136971, 0.002808363435200542, 0.0030476758796998253, 0.003346003015702844, 0.003740701084602683, 0.00432319614713729]
  - [0.0027040275063879974, 0.003421957763976942, 0.004113919836423405, 0.005295713723996422, 0.00712817131725276, 0.0016111523019011849, 0.0019123625717156444, 0.002327666824620619, 0.0029329333771819285, 0.0038981281317488885, 0.0031073481709374693, 0.003343136654819977, 0.003610537164315151, 0.003910573874704542, 0.004233902438647677, 0.0016651420330356422, 0.0017834267337722683, 0.0019244304715628241, 0.0023335116480965746, 0.0023194329383934395, 0.0028194665050081153, 0.003504930576294798, 0.005982172956762531, 0.0035582160668187943, 0.003831757091203349, 0.004141516191919819, 0.004488435161269231, 0.004863232367199592, 0.00446519189369939, 0.004803496675522621, 0.005209044807388895, 0.005717309157818089, 0.006414170283866789, 0.002057929709616187, 0.0025137776607004766, 0.00314532718720449, 0.0040627329913759756, 0.0054924513783935845, 0.0012321097701691096, 0.0014827873720699499, 0.00183608095601964, 0.002366107895375491, 0.003244459944579574, 0.002303109305203323, 0.002478995006214426, 0.002678866468308787, 0.002903736759906876, 0.0031468925185384094, 0.0013109980007948443, 0.0014194824250726734, 0.001554298702519318, 0.001986525455722089, 0.0017436171998996323, 0.0021233693585006527, 0.0026459344785469217, 0.004550252845800131, 0.0026934210457050093, 0.002901241003105079, 0.003136864779971919, 0.0034011668421468967, 0.0036871327086497917, 0.003424592071084279, 0.0037164960176957027, 0.004080404387886644, 0.004561900216459194, 0.00527253869488742]
  - [0.0033745385621833084, 0.004113919836423405, 0.005327113754528162, 0.006609538176840495, 0.008897186805018557, 0.00201123338676454, 0.002387307999920017, 0.002905871265669314, 0.003661705991095535, 0.004867196505410208, 0.0038790842856405096, 0.004173503191343589, 0.0045074182657974205, 0.0048821276737903, 0.0052860010807545795, 0.002078628371092251, 0.0022263530853283567, 0.002402473958230028, 0.002913590797929973, 0.0028954696780068047, 0.0035197483722333336, 0.00437556150305908, 0.007468710962463856, 0.004441975830704257, 0.004783530216376429, 0.005170337203851335, 0.005603598473481604, 0.006071775964980102, 0.005573984925896793, 0.005996531056104417, 0.006503129594717044, 0.007138137906209489, 0.00800892633043626, 0.0025691354359193013, 0.0031382521794341236, 0.00392674400930338, 0.005072157819872682, 0.006857275807171944, 0.001538208701612133, 0.0018512205923632585, 0.002292387747888628, 0.0029542914686167573, 0.00405129112535168, 0.002875234252227669, 0.0030948433110493927, 0.0033444103660289636, 0.003625207618575956, 0.003928865776375064, 0.0016367216949206033, 0.0017722067124617128, 0.001940589037307844, 0.0024805108832910714, 0.0021767521131742453, 0.0026508661349613845, 0.00330329207754608, 0.005680955016979505, 0.0033624692540005544, 0.0036219476366766584, 0.00391615413740665, 0.004246191254134788, 0.004603320659319877, 0.004275452637247006, 0.004640011780393202, 0.00509453083883344, 0.005695966766287878, 0.006583701645500785]
  - [0.004343787285448263, 0.005295713723996422, 0.006609538176840494, 0.008819357298570382, 0.011455242285644205, 0.0025898901548995572, 0.0030742838224625656, 0.003742271803320728, 0.0047160385080958385, 0.006269447332832422, 0.004995382313188526, 0.005374651041580015, 0.0058048400656807, 0.0062876557396581685, 0.006808182211600465, 0.00267667077969311, 0.0028670156773658168, 0.0030939890640627405, 0.003752954548035501, 0.0037286843146609487, 0.0045327151799895715, 0.005634999231506465, 0.009619442880560039, 0.005720338412575342, 0.00616031885020381, 0.006658643891367696, 0.007216906824178744, 0.00782033520737396, 0.007177672678709278, 0.007722199324671745, 0.008375156450727901, 0.009193796956537537, 0.010316671162324972, 0.0033086497887726846, 0.004041641770430264, 0.005057204140295364, 0.006532527062790648, 0.008831918097903037, 0.0019810184251598563, 0.002384238818924827, 0.002952587734199481, 0.0038053872259186518, 0.005218948480471378, 0.0037028829353982504, 0.003985761839231962, 0.004307246706873331, 0.004668989184987946, 0.005060231770235679, 0.002107936419842613, 0.002282510697939251, 0.002499494296074542, 0.0031953999610013877, 0.0028033317254751344, 0.003413967385407656, 0.004254281970413843, 0.0073168681500925805, 0.004330308001647694, 0.004664536510383667, 0.005043520511472219, 0.005468698927847038, 0.005928851031446359, 0.00550636880457535, 0.0059761137883739554, 0.006561833733955962, 0.007336969156032313, 0.00848122500453846]
  - [0.005846563498437296, 0.00712817131725276, 0.008897186805018557, 0.011455242285644205, 0.015948717249106466, 0.003487877529501734, 0.004140453421612611, 0.005040497250069856, 0.00635281820916773, 0.008446976247945994, 0.006727915029406642, 0.007238969711369194, 0.007818720569338636, 0.008469534482918973, 0.009171444382239321, 0.003604733654202986, 0.0038613077628076066, 0.004167334029287554, 0.005056350555499088, 0.005021840060201245, 0.006104930571639718, 0.007589893276595672, 0.012958562133058701, 0.007704453286801819, 0.008297299456372031, 0.008968863554558653, 0.009721382391848781, 0.010535130868929321, 0.0096662981489448, 0.010400433417259523, 0.01128098144325751, 0.012385311018699593, 0.013900584186566933, 0.004456556693588438, 0.005443967623571992, 0.006812081616379819, 0.008799664489598645, 0.011897670378436004, 0.0026683854660971957, 0.003211713208674913, 0.0039776250488732685, 0.005127021354109544, 0.0070325691396026496, 0.004987613141153738, 0.005368745884639791, 0.005801927544348187, 0.006289409112760943, 0.006816742388583338, 0.002839437007565972, 0.0030747543627601907, 0.0033672786635913525, 0.004305742554595243, 0.003775942386533001, 0.004598531257529573, 0.005730564639168768, 0.009856723613759034, 0.005832602144684176, 0.006282907625174408, 0.006793557558664379, 0.00736652790122061, 0.007986770224350806, 0.007417170574269091, 0.008050377411555489, 0.008840033549999333, 0.009885234671699836, 0.011428433254246272]
  - [0.0013213489872660926, 0.0016111523019011849, 0.00201123338676454, 0.0025898901548995572, 0.003487877529501734, 0.0014118513656919784, 0.001522362162429216, 0.0017606132457799186, 0.0020918784120013646, 0.002595124397764483, 0.0016538095730346909, 0.0017767525947250877, 0.0019154602246609011, 0.0020699802659503836, 0.0022346937459008305, 0.0014521980441363222, 0.0014624362312759497, 0.001476205370505645, 0.001536186133830696, 0.0011455194011014218, 0.0013924204739532533, 0.001730842292580093, 0.002953442128979139, 0.0017538173388730073, 0.0018888440553148456, 0.002041783095656305, 0.002213112626057472, 0.0023982625037859925, 0.0022422948893270137, 0.002412397326838743, 0.002616357595882175, 0.002872096210408508, 0.003223164723625206, 0.0010166323547233732, 0.0012417087692891573, 0.0015534748984445104, 0.002006227189146567, 0.0027115315814559182, 0.000627312732115275, 0.0007541726815309135, 0.0009326772354985482, 0.001199939360956218, 0.0016416818392937834, 0.0011413867667085264, 0.0012283480873711212, 0.0013270888679856238, 0.001438033235490377, 0.0015576861313737378, 0.0006714351044475768, 0.0007246860799312569, 0.0007909203060769293, 0.0010038714949431034, 0.0008639503220860837, 0.0010519370920404208, 0.0013105250327706689, 0.0022519146672309587, 0.001333275921591438, 0.0014359443444043353, 0.0015522734687920224, 0.0016826240620680193, 0.001823367989699668, 0.0017183043958271058, 0.0018648782970480966, 0.0020475461904844415, 0.00228910370908027, 0.002645342545075004]
  - [0.0015683449591955315, 0.0019123625717156444, 0.002387307999920017, 0.0030742838224625656, 0.004140453421612611, 0.001522362162429216, 0.0018415380405733418, 0.002020043967311911, 0.0024161800697951046, 0.0030197335693801235, 0.0019471913658972858, 0.0020922945622429, 0.0022561040114985453, 0.0024387423547670207, 0.0026336741441183894, 0.0016583557700001075, 0.001675446576367484, 0.0016975644373635429, 0.0017837438843570942, 0.0013595237837575895, 0.0016525890589653193, 0.0020543051279634044, 0.0035057283739133123, 0.002082226683593763, 0.0022425329565887676, 0.002424113537985551, 0.002627545454560781, 0.002847418582846385, 0.0026619467382684803, 0.00286417967977784, 0.003106732438437474, 0.003410952705250005, 0.003828687300557886, 0.0012057229221062269, 0.0014726773544797114, 0.0018424567005632297, 0.002379466224580009, 0.0032160436660168775, 0.0007433460944196404, 0.0008938402863537011, 0.0011056507141051623, 0.001422871016538635, 0.0019473793425931198, 0.0013533067181291996, 0.0014564354268357279, 0.0015735385787866098, 0.0017051211809023263, 0.001847037618376461, 0.0007952707453179893, 0.0008586504417936199, 0.0009374824699824409, 0.0011909101016352732, 0.0010243173494903985, 0.0012472199006454679, 0.0015538457336784074, 0.002670191470508216, 0.0015809969716997548, 0.0017027648912165383, 0.001840742195158787, 0.0019953616694415545, 0.0021623268886877935, 0.0020392774982553397, 0.0022133670095225754, 0.002430360024898562, 0.00271736060227627, 0.003140701409493873]
  - [0.0019088805717893994, 0.002327666824620619, 0.002905871265669315, 0.003742271803320728, 0.005040497250069856, 0.0017606132457799186, 0.0020200439673119116, 0.0025309552238758195, 0.0028506969202981547, 0.0035923235841900268, 0.0023493802656277597, 0.00252493266266985, 0.0027232539819459986, 0.002944584196582512, 0.003181151645181565, 0.0019296837171896074, 0.001957316105693705, 0.001992222414291698, 0.0021178616683285535, 0.0016545652369896098, 0.002011295472995497, 0.002500309978040416, 0.004267424291344707, 0.0025350997116406018, 0.002730283580344644, 0.0029513885340221053, 0.003199135556012681, 0.0034669701835890973, 0.0032405440459858698, 0.003487183771993383, 0.003783102528210472, 0.0041544063761532225, 0.0046644502489421955, 0.0014664288839412252, 0.0017911315710460788, 0.002240913262413196, 0.00289412448949477, 0.003911760863194848, 0.0009032092099000508, 0.0010863061690095474, 0.001344075893385273, 0.0017302628526134245, 0.0023690922951203966, 0.0016454029495195598, 0.0017708265644542716, 0.001913254535994307, 0.002073305307904599, 0.0022459385743829226, 0.0009658277107274125, 0.001043220205629942, 0.001139484660304761, 0.0014489445248102736, 0.0012453690871092424, 0.001516409321593741, 0.001889268125554051, 0.003246871910627688, 0.0019224755627364964, 0.0020705833959966087, 0.002238419600324474, 0.002426519447528477, 0.002629670162372216, 0.002482011200168124, 0.0026941156284802223, 0.0029585471803334827, 0.003308375859163302, 0.003824527562082671]
  - [0.00240513959554866, 0.002932933377181928, 0.003661705991095535, 0.0047160385080958385, 0.00635281820916773, 0.0020918784120013646, 0.0024161800697951046, 0.0028506969202981547, 0.003739534042467367, 0.004405645736576274, 0.002932161664185401, 0.0031519529006123694, 0.003400450567918193, 0.003678090106689918, 0.003975344720885225, 0.0023042032341930503, 0.0023490322402664535, 0.0024047197697831453, 0.0025934920963706465, 0.002084522147922056, 0.0025340709317989954, 0.0031503794806180593, 0.005377999731218985, 0.0031952085446087385, 0.003441271088767073, 0.0037200516486586, 0.004032497619914443, 0.004370417069862419, 0.004083751536587628, 0.0043953187367538745, 0.004769321920292866, 0.005238869960529396, 0.005884237024561046, 0.0018464651202819303, 0.002255368746458436, 0.0028218084460001707, 0.003644479956877964, 0.004926195282121736, 0.0011360791945667949, 0.0013667413537368867, 0.001691590343577453, 0.002178491075064939, 0.0029843897155420965, 0.002071055182006265, 0.0022289898546464146, 0.0024083534442167257, 0.0026099338557548915, 0.002827391590486026, 0.0012141937583126255, 0.001312096764241694, 0.001433885732384829, 0.0018254431307290256, 0.0015675224328563016, 0.0019087357907555415, 0.00237815457287427, 0.0040875548251267995, 0.002420146227430402, 0.0026066656411413785, 0.0028180537239873384, 0.0030550018325793855, 0.0033109720640571863, 0.003127714921112396, 0.003395387305296424, 0.0037291940135254207, 0.004170953470235113, 0.004822984551116326]
  - [0.0031964082547259113, 0.0038981281317488885, 0.004867196505410208, 0.006269447332832422, 0.008446976247945994, 0.002595124397764483, 0.0030197335693801235, 0.0035923235841900268, 0.004405645736576274, 0.006158570289415401, 0.0038563760157473096, 0.0041465467014268126, 0.004474937502135478, 0.004842344500479762, 0.005236532743405559, 0.002863062469606431, 0.0029388597419390244, 0.0030318348379519467, 0.003332234149289058, 0.002770096398561116, 0.0033677458430900558, 0.004187211867383652, 0.007150227379157551, 0.004247973807256296, 0.0045752892934867555, 0.004946223986131817, 0.005362128111926645, 0.00581227523417675, 0.005428376379885561, 0.005843977805571725, 0.006343234818797744, 0.006970588868107414, 0.007833657884527957, 0.002452900269661804, 0.0029962151545169418, 0.0037489001427585835, 0.004842158152316719, 0.006545631209866605, 0.0015074780876620925, 0.0018141534355420523, 0.002246262027994677, 0.002894325431649696, 0.0039678476618402484, 0.0027500089702666283, 0.00295985433945947, 0.0031982082799502476, 0.003466139026747442, 0.003755246137190917, 0.001610184310154277, 0.0017409893871242702, 0.0019037468901575295, 0.0024272303223451686, 0.0020814647863713564, 0.002534672001904586, 0.003158216580204513, 0.005429306855807995, 0.0032140763632599336, 0.00346192997243795, 0.003742880570883332, 0.004057884708239634, 0.004398315567484073, 0.004158792242616832, 0.004515498198252861, 0.004960538688012293, 0.005549815948506711, 0.006420072949688651]
  - [0.0025483661267452218, 0.0031073481709374693, 0.0038790842856405096, 0.004995382313188526, 0.006727915029406642, 0.0016538095730346909, 0.0019471913658972858, 0.0023493802656277597, 0.002932161664185401, 0.0038563760157473096, 0.003113383773907462, 0.0032199979864422127, 0.0034765066327262267, 0.003763985717007012, 0.004073251454728756, 0.0017188907478544538, 0.0018220648137702077, 0.0019452733251780474, 0.002306270819072619, 0.002208868775372811, 0.0026850118128693514, 0.003337700017709386, 0.005696256533860034, 0.003388032923266569, 0.0036484608204215077, 0.003943353213047013, 0.004273590432651098, 0.004630304216310876, 0.004252601113527001, 0.004574598299391189, 0.004960554685909657, 0.005444209510355449, 0.006107274737278751, 0.0019602965467996193, 0.0023944849419820116, 0.0029960113463450176, 0.00386977642911506, 0.005231425701693048, 0.0011769397494823877, 0.0014160768863572544, 0.001752989367431921, 0.0022582240259323705, 0.003095032136135319, 0.0021947078574442933, 0.0023622631914583738, 0.002552652677725608, 0.00276683000831094, 0.0029983804257198436, 0.0012538396648406726, 0.0013566695030112956, 0.0014844872965829575, 0.0018945550886106893, 0.0016613134552519472, 0.002023100133014082, 0.002520925166993058, 0.004334923567392066, 0.0025663574784301675, 0.0027643188804223726, 0.0029887468861188302, 0.0032404600750577414, 0.0035127503843500854, 0.003262459499449773, 0.003540401116374916, 0.0038868692258650977, 0.0043452402508322606, 0.005021681302252051]
  - [0.0027417030527481243, 0.003343136654819977, 0.004173503191343589, 0.005374651041580015, 0.007238969711369194, 0.0017767525947250877, 0.0020922945622429, 0.0025249326626698497, 0.00315195290061237, 0.0041465467014268126, 0.0032199979864422127, 0.0036034353351646047, 0.0037395449912965536, 0.004048891650217889, 0.004381739605997594, 0.0018464829861535102, 0.001957724551710665, 0.002090575460747933, 0.0024798335233417084, 0.002376424058592268, 0.0028887229910823553, 0.003590991269513422, 0.006128878957272288, 0.0036450912745006466, 0.003925323337210928, 0.004242658724282977, 0.004598060546055127, 0.0049820177183049945, 0.004575146337894212, 0.004921712649914559, 0.005337158597510248, 0.005857829398048125, 0.006571735803115198, 0.002109051978656027, 0.002576208522977037, 0.003223418555963145, 0.0041635608189384546, 0.005628689312994049, 0.0012662038672558817, 0.0015235202877646199, 0.001886061117443634, 0.002429759939026164, 0.003330347704984504, 0.0023612382208688595, 0.0025415268920299947, 0.0027463910456897362, 0.0029768613976279795, 0.003226043681767986, 0.0013489164653228856, 0.0014595936867332696, 0.0015971721152375797, 0.0020385956882400143, 0.0017873761873519484, 0.0021766326387873684, 0.0027122643280976773, 0.004664092455341425, 0.002761077089842082, 0.0029740809945059538, 0.0032155707525382375, 0.0034864337789706325, 0.003779464524777561, 0.003510154110744721, 0.0038092795406770522, 0.004182175172628494, 0.004675540853451352, 0.005403672598335366]
  - [0.0029609486610911407, 0.003610537164315151, 0.00450741826579742, 0.0058048400656807, 0.007818720569338636, 0.0019154602246609015, 0.0022561040114985453, 0.0027232539819459986, 0.003400450567918193, 0.004474937502135478, 0.0034765066327262267, 0.0037395449912965536, 0.004202794806941941, 0.004371808135883345, 0.004731440641232115, 0.001990381856963076, 0.002110839108536838, 0.0022547077318686637, 0.002676264550226036, 0.002566425459185667, 0.0031197364378297687, 0.003878250075805048, 0.0066196339006724765, 0.0039366026156269825, 0.0042393082863780105, 0.0045821178287140185, 0.004966093600303992, 0.005381005677822708, 0.004940846900687119, 0.00531531716485788, 0.005764268442928828, 0.006327015969505984, 0.007098745079421466, 0.0022777572466134814, 0.002782310207909685, 0.0034813433020766003, 0.0044967893976990275, 0.006079326851018643, 0.0013674133350980804, 0.0016453553706451778, 0.0020369785705926756, 0.0026243359658561704, 0.003597340380668946, 0.002550098946116368, 0.0027448350376375213, 0.0029661244358951313, 0.0032150868495340237, 0.003484286842637487, 0.0014567096843851825, 0.001576300137747485, 0.0017249670021310748, 0.002202025646636898, 0.0019303439067158731, 0.002350759583713162, 0.0029292783834434753, 0.005037481339200339, 0.0029819028531056463, 0.0032119736194335486, 0.003472824001525769, 0.0037654217943790813, 0.004082001274308731, 0.0037910762335754554, 0.0041142537130157255, 0.004517161918916761, 0.0050502798516319485, 0.005837145332032487]
  - [0.003206933008837463, 0.003910573874704542, 0.0048821276737903, 0.0062876557396581685, 0.008469534482918971, 0.0020699802659503836, 0.0024387423547670207, 0.002944584196582512, 0.003678090106689918, 0.004842344500479761, 0.003763985717007012, 0.004048891650217889, 0.004371808135883345, 0.004931114044072232, 0.005123616735073851, 0.0021506004104131504, 0.0022815001817589565, 0.002437858437607044, 0.0028960443799248216, 0.002779586541839297, 0.00337892999953702, 0.004200584575719081, 0.0071705090684752205, 0.004263673666728944, 0.0045916201210303206, 0.004963050670675374, 0.005379148153951986, 0.0058288933849257605, 0.005350987324089523, 0.005756831185527009, 0.0062434756615509625, 0.006853592467815965, 0.007690468182964251, 0.002467066985268347, 0.0030135954619406992, 0.0037708027828334796, 0.004870792278084395, 0.006585167738371931, 0.001480927324925855, 0.0017820250083623638, 0.002206306803099149, 0.002842708932171584, 0.003897104011688104, 0.0027620211748069965, 0.0029729802423630277, 0.003212717125507816, 0.0034824542720092774, 0.0037741537225153762, 0.0015775958855106893, 0.0017072094287186664, 0.0018683489401845666, 0.002385514164642464, 0.002090770228722655, 0.002546160052804698, 0.003172821360862114, 0.005456602217424783, 0.0032296857654412407, 0.003478919857040047, 0.0037615138494735247, 0.004078529733845523, 0.004421580227105721, 0.004106285907483145, 0.0044564948825604675, 0.004893144856374537, 0.0054709717432513535, 0.006323920508968654]
  - [0.0034719752333450715, 0.004233902438647677, 0.005286001080754579, 0.006808182211600464, 0.009171444382239321, 0.0022346937459008305, 0.002633674144118389, 0.003181151645181565, 0.003975344720885225, 0.005236532743405559, 0.004073251454728756, 0.004381739605997594, 0.004731440641232115, 0.005123616735073851, 0.0057845029043194895, 0.0023212511346426155, 0.0024635624282633543, 0.002633579338401457, 0.0031318599876023648, 0.0030092399912775222, 0.003658217634869875, 0.0045479730253605724, 0.007764572443602546, 0.004616095248539996, 0.0049712875467312345, 0.005373631881706503, 0.00582445809926761, 0.006311929247230946, 0.005792444678325958, 0.006232198858533388, 0.006759623429657282, 0.007421048959020587, 0.008328580180812723, 0.002671109340023483, 0.003262902599713686, 0.004082853539608561, 0.005274047868873656, 0.007130694728329015, 0.0016031242844579887, 0.001929189230507736, 0.002388700886692899, 0.0030780412405532, 0.004220361750169071, 0.002990430293982336, 0.003218896349377875, 0.0034785478625134016, 0.0037707237749368123, 0.004086746539281624, 0.001707704615532489, 0.0018481559484161503, 0.002022788314552234, 0.0025833827170952616, 0.0022636769991039108, 0.0027567808342020216, 0.003435365047694635, 0.005908591161909977, 0.0034967294604428727, 0.0037666415416692375, 0.00407270693456187, 0.004416096953078627, 0.004787768312180004, 0.004445852693539935, 0.00482526019460761, 0.005298377582794768, 0.005924556529649098, 0.006849020836127549]
  - [0.0013656276326588538, 0.0016651420330356422, 0.002078628371092251, 0.0026766707796931095, 0.003604733654202986, 0.0014521980441363222, 0.0016583557700001075, 0.0019296837171896074, 0.0023042032341930503, 0.002863062469606431, 0.0017188907478544538, 0.00184648298615351, 0.001990381856963076, 0.0021506004104131504, 0.0023212511346426155, 0.001733274927009087, 0.001650007581031261, 0.001647205341884158, 0.0016663036555609914, 0.0011836640638078128, 0.0014387902722094671, 0.0017884869682224167, 0.0030518236002241767, 0.0018122860011268135, 0.001951825026020912, 0.0021098773005737686, 0.0022869377608043776, 0.002478282471454102, 0.0023194102473073188, 0.002495452608642774, 0.002706557582830872, 0.0029712898670957453, 0.003334767124441309, 0.0010481254258716717, 0.0012801610538126073, 0.001601560216345488, 0.00206828914516348, 0.002795340492247046, 0.000648656465103265, 0.0007797379804296441, 0.0009641440087658791, 0.001240164751966215, 0.001696203504188598, 0.0011780841236410605, 0.0012677972985815182, 0.0013696490295997128, 0.0014840662910480967, 0.0016074237831056393, 0.0006945765930991155, 0.0007494531535807712, 0.0008177047042315971, 0.001037135223512401, 0.0008911149776937087, 0.0010849911346856463, 0.0013516699932736966, 0.0023224195262818007, 0.0013752592131356374, 0.0014811354580310356, 0.0016010878764240715, 0.0017354781863704427, 0.0018805443731689472, 0.0017736545866114605, 0.0019248558501426447, 0.0021132698443516716, 0.0023623975992745436, 0.0027297687718929337]
  - [0.001462601779147853, 0.0017834267337722687, 0.0022263530853283576, 0.0028670156773658168, 0.0038613077628076066, 0.0014624362312759497, 0.001675446576367484, 0.001957316105693705, 0.0023490322402664535, 0.0029388597419390244, 0.0018220648137702077, 0.001957724551710665, 0.002110839108536838, 0.0022815001817589565, 0.0024635624282633543, 0.001650007581031261, 0.001750518440697814, 0.0016650038988658944, 0.0017163506753706589, 0.0012676895797957936, 0.0015409632057149915, 0.0019155516760100515, 0.0032689735952263744, 0.001941651261434113, 0.0020911429471725733, 0.0022604759464409604, 0.00245018950526376, 0.002655238832518399, 0.0024838510263132736, 0.0026726278135936025, 0.0028990598394781895, 0.003183088772054714, 0.0035731456382696804, 0.0011226231219834343, 0.0013711707155646753, 0.0017154492394159213, 0.0022154174867898206, 0.0029942740289097903, 0.0006934092493008333, 0.0008337345967432658, 0.0010312083967265046, 0.0013269077607215465, 0.0018157158986246702, 0.0012609447114373422, 0.0013570058471887234, 0.001466074659650329, 0.00158861445758012, 0.0017207504032348642, 0.0007420371491350734, 0.0008010411370349865, 0.0008744275184527746, 0.0011103434482705292, 0.0009539837819186996, 0.001161567498890977, 0.001447114098296846, 0.0024866548123296385, 0.0014724944125365778, 0.0015858895909080632, 0.0017143722284890623, 0.001858338569025688, 0.002013773993844829, 0.0019002520732414273, 0.0020624142333311884, 0.002264527582181616, 0.002531830567155785, 0.0029260977906186416]
  - [0.0015781904592166414, 0.0019244304715628241, 0.002402473958230028, 0.0030939890640627405, 0.004167334029287554, 0.001476205370505645, 0.0016975644373635427, 0.001992222414291698, 0.0024047197697831453, 0.003031834837951947, 0.0019452733251780472, 0.002090575460747933, 0.0022547077318686632, 0.002437858437607044, 0.002633579338401457, 0.001647205341884158, 0.0016650038988658947, 0.0018027780774519913, 0.0017773658762817812, 0.0013678429636021655, 0.0016627591013455567, 0.0020670390684817247, 0.0035279693795936, 0.002095843547867551, 0.0022572133554169035, 0.002440015469025779, 0.0026448472148007584, 0.0028662910745129236, 0.0026798776019113335, 0.0028838922226478883, 0.0031286809545558185, 0.0034358471139286956, 0.0038578167270989045, 0.0012114482446732567, 0.001479688963644611, 0.0018512572840315884, 0.00239087720514594, 0.003231543297366804, 0.0007468145466008204, 0.0008981813320901937, 0.001111269049509367, 0.0014304913016079306, 0.001958494028340745, 0.0013597617047589497, 0.001463397993233935, 0.0015810804710480603, 0.0017133167209003966, 0.001855935435349643, 0.0007986815722011916, 0.000862618961153418, 0.000942145912105798, 0.0011977981676321102, 0.001028954116470369, 0.0012528882467742319, 0.0015609422274398385, 0.002682560011942711, 0.0015884301186882437, 0.0017107961227079112, 0.001849458257033693, 0.0020048556037131093, 0.0021726749588005263, 0.0020512612218596188, 0.002226529863128737, 0.002445032699776907, 0.0027340931370990313, 0.00316057823233775]
  - [0.0019134598876403349, 0.002333511648096575, 0.002913590797929973, 0.003752954548035501, 0.005056350555499088, 0.001536186133830696, 0.0017837438843570942, 0.0021178616683285544, 0.0025934920963706465, 0.003332234149289058, 0.002306270819072619, 0.0024798335233417084, 0.002676264550226036, 0.0028960443799248216, 0.0031318599876023648, 0.0016663036555609916, 0.0017163506753706589, 0.0017773658762817812, 0.0021479223491535963, 0.0016583450278490647, 0.0020161173500555397, 0.0025066686817503694, 0.004280329469235637, 0.0025430032167551154, 0.0027389288275167633, 0.0029609569198577918, 0.003209889642860905, 0.00347929533060753, 0.003248934450664548, 0.0034975804890708833, 0.0037962515426426635, 0.004171517178517116, 0.004687723406986035, 0.0014692870877137181, 0.0017947288569796676, 0.002245580240941815, 0.002900428735980739, 0.003920782071846839, 0.0009023617775880317, 0.0010859462667640047, 0.0013446236355997042, 0.0017325904205673726, 0.002375285686884162, 0.0016468167976360503, 0.001772487519496872, 0.0019152334306735484, 0.0020756960900531443, 0.002248848474327378, 0.0009637673896898933, 0.0010421001056826168, 0.0011395668605860244, 0.001453041441093498, 0.0012466866160756084, 0.0015181332665288756, 0.0018916028637535577, 0.0032518658827541186, 0.001925020244039221, 0.002073467065169051, 0.0022417371337873347, 0.0024304041933054647, 0.0026343035705382227, 0.0024902521217718423, 0.0027038421710010316, 0.0029703236166837544, 0.0033231669613545656, 0.0038442426816414996]
  - [0.0019021962576960183, 0.0023194329383934395, 0.0028954696780068047, 0.0037286843146609487, 0.005021840060201245, 0.001145519401101422, 0.0013595237837575895, 0.00165456523698961, 0.002084522147922056, 0.002770096398561116, 0.002208868775372811, 0.0023764240585922676, 0.002566425459185667, 0.002779586541839297, 0.0030092399912775222, 0.0011836640638078128, 0.0012676895797957936, 0.0013678429636021653, 0.0016583450278490647, 0.0017328293487988988, 0.0020255540955505472, 0.002517149048336614, 0.004291481674000877, 0.002528619227351176, 0.00272296796611394, 0.00294303379060178, 0.003189472466678421, 0.003455662989080457, 0.0031727084734324653, 0.0034129907074135837, 0.003701006711070623, 0.004061930540583652, 0.004556715152433469, 0.0014599037615376591, 0.0017832636575663876, 0.0022312491720769163, 0.0028819859295810928, 0.003896077253814288, 0.0008746033252273311, 0.0010526689757684171, 0.0013035994741247892, 0.0016799883997506192, 0.0023035513866953706, 0.0016340712786504143, 0.0017588362133957147, 0.0019006061666705485, 0.002060091583304186, 0.002232512892942938, 0.0009315207554290978, 0.001008359754963301, 0.0011038591157452792, 0.0014101270739188328, 0.0012372798302930103, 0.0015067265805375632, 0.0018774908681810734, 0.003228500845565357, 0.001911351894922784, 0.0020587854926049226, 0.0022259298503834917, 0.002413393711467821, 0.0026161775908627636, 0.0024305844220203435, 0.002637724200350245, 0.002895952249368827, 0.003237611752422841, 0.003741864213294677]
  - [0.002312249557254757, 0.0028194665050081153, 0.0035197483722333336, 0.0045327151799895715, 0.006104930571639718, 0.0013924204739532533, 0.0016525890589653195, 0.0020112954729954967, 0.0025340709317989954, 0.0033677458430900558, 0.0026850118128693514, 0.0028887229910823553, 0.0031197364378297687, 0.00337892999953702, 0.003658217634869875, 0.0014387902722094671, 0.0015409632057149917, 0.001662759101345557, 0.0020161173500555397, 0.0020255540955505472, 0.0025592193628109217, 0.003059121804126309, 0.005215906004062781, 0.003073731389638288, 0.0033100162797885793, 0.0035775829148491033, 0.003877242154577462, 0.0042009714519789755, 0.0038565923799748327, 0.004148791106744694, 0.004499071218490887, 0.004938072978941975, 0.00553997418261884, 0.0017747430563320168, 0.002167855159311263, 0.0027124840319392427, 0.00350361890913192, 0.004736536523688756, 0.0010632250681015857, 0.0012797190714492201, 0.0015848151451215752, 0.0020424758544644777, 0.0028007398244658953, 0.0019864704917675145, 0.0021381583951782745, 0.0023105259824353595, 0.002504440932133924, 0.0027140993081338086, 0.0011324046462973406, 0.0012258451952051766, 0.0013419835146674787, 0.001714479557003122, 0.001504102405916226, 0.0018316705524406593, 0.0022824177518187077, 0.003924932339563506, 0.0023235197545578494, 0.0025027657958033227, 0.0027059827328102465, 0.002933916424561535, 0.0031804993327138108, 0.002954826306580772, 0.0032067107526769036, 0.0035207364826520576, 0.003936247712582776, 0.004549536764212168]
  - [0.0028743506410497887, 0.003504930576294798, 0.00437556150305908, 0.005634999231506465, 0.007589893276595672, 0.001730842292580093, 0.0020543051279634044, 0.0025003099780404156, 0.0031503794806180593, 0.004187211867383652, 0.0033377000177093863, 0.0035909912695134224, 0.003878250075805048, 0.004200584575719081, 0.0045479730253605724, 0.0017884869682224167, 0.0019155516760100517, 0.0020670390684817247, 0.0025066686817503694, 0.002517149048336614, 0.003059121804126309, 0.003951993741821694, 0.006482813503076073, 0.003820981320763539, 0.0041147719962734575, 0.00444748255639564, 0.004820143121160264, 0.0052228224245803034, 0.004793999965358706, 0.0051574196437035634, 0.005593132162914363, 0.006139289421039822, 0.00688823778194983, 0.0022063865877954073, 0.002695137129873559, 0.003372279320798356, 0.004355929837295879, 0.005888921306723483, 0.0013218167774061795, 0.001591006812820805, 0.0019703849755963016, 0.0025395129500023744, 0.0034825523508503885, 0.0024696086019539505, 0.002658215888731374, 0.0028725444669994798, 0.0031136795960513405, 0.0033744162029100177, 0.0014078006959375125, 0.0015240158680776765, 0.0016684702228581402, 0.0021318477367428365, 0.0018699122163736324, 0.0022771710444941568, 0.002837586697821603, 0.004879826491941369, 0.002888586839949044, 0.0031114561135222527, 0.0033641415008469717, 0.003647579720938671, 0.003954243967461457, 0.0036735650173127395, 0.003986826781094552, 0.00437739982179601, 0.004894238838745393, 0.005657149851121801]
  - [0.004905626806907767, 0.005982172956762531, 0.007468710962463856, 0.009619442880560039, 0.012958562133058701, 0.002953442128979139, 0.0035057283739133123, 0.004267424291344707, 0.005377999731218985, 0.007150227379157551, 0.005696256533860033, 0.006128878957272288, 0.0066196339006724765, 0.0071705090684752205, 0.007764572443602546, 0.0030518236002241763, 0.0032689735952263744, 0.0035279693795936, 0.004280329469235637, 0.004291481674000876, 0.005215906004062781, 0.006482813503076073, 0.011474050580703587, 0.006521430315431116, 0.0070232133794663745, 0.007591611927365515, 0.008228510070474348, 0.00891719507462754, 0.008180745001284098, 0.008802010603556367, 0.009547168326501747, 0.010481683313026752, 0.011763919652421392, 0.0037667980088650515, 0.004601364318964469, 0.0057576939186572895, 0.0074375803011299405, 0.010055948597920946, 0.0022564958452688847, 0.002716270726875049, 0.003364358139052658, 0.0043368202719225556, 0.005948711153924161, 0.004216178504847997, 0.004538326651971819, 0.0049044559842180814, 0.005316457387392233, 0.005762091957017979, 0.0024031583146120446, 0.0026018273031132248, 0.0028488230434048595, 0.003641482257582067, 0.0031923024670010218, 0.0038877066916896833, 0.004844692055131836, 0.0083326426794314, 0.004931207153238483, 0.005311855555217288, 0.005743493591554964, 0.006227774884734534, 0.006751944725926937, 0.006271696012643775, 0.0068071205405435455, 0.0074748424867697345, 0.008358667568165716, 0.009663650759138453]
  - [0.002918102963601373, 0.0035582160668187943, 0.004441975830704258, 0.005720338412575343, 0.007704453286801819, 0.0017538173388730073, 0.002082226683593763, 0.0025350997116406018, 0.0031952085446087385, 0.004247973807256297, 0.003388032923266569, 0.0036450912745006466, 0.003936602615626983, 0.004263673666728944, 0.004616095248539995, 0.0018122860011268135, 0.0019416512614341133, 0.002095843547867551, 0.002543003216755116, 0.002528619227351176, 0.003073731389638288, 0.0038209813207635396, 0.006521430315431116, 0.004084459037555661, 0.004230431954088879, 0.00456886699520638, 0.004946875311812767, 0.0053533306785607795, 0.004882207595460721, 0.005254163004356581, 0.005700238597548991, 0.006259270412114253, 0.007024728245190315, 0.0022418466859736425, 0.0027384116947418245, 0.003426360722693296, 0.004425670985960902, 0.005982980882832468, 0.0013448987400845028, 0.0016182929493450307, 0.0020035588005186643, 0.0025814841522380674, 0.0035391004008897588, 0.0025092625003441575, 0.0027008608384416063, 0.0029185758874774605, 0.003163499801964521, 0.0034282929317620715, 0.0014315470228050697, 0.0015495674074829664, 0.001696257253990824, 0.002166757523120418, 0.001899688537274407, 0.0023134055802317885, 0.0028826943139028762, 0.0049571342169213405, 0.002934227392082995, 0.0031606111948543026, 0.003417272834387054, 0.00370515498710875, 0.004016594792702176, 0.0037334051616500124, 0.004051619971415321, 0.004448333168738195, 0.0049732474621311095, 0.005748016835971484]
  - [0.00314239768747116, 0.0038317570912033494, 0.004783530216376429, 0.006160318850203811, 0.008297299456372031, 0.0018888440553148456, 0.0022425329565887667, 0.002730283580344644, 0.003441271088767073, 0.0045752892934867555, 0.003648460820421507, 0.003925323337210928, 0.0042393082863780105, 0.0045916201210303206, 0.0049712875467312345, 0.001951825026020912, 0.002091142947172573, 0.0022572133554169035, 0.0027389288275167633, 0.00272296796611394, 0.0033100162797885797, 0.0041147719962734575, 0.0070232133794663745, 0.004230431954088879, 0.004730422499011791, 0.004917420290651349, 0.005324662338608358, 0.005762733615351975, 0.005258325720408061, 0.005658868568370442, 0.006139243936894021, 0.006741314390799661, 0.007565876794753943, 0.002414288105761553, 0.0029490700485317366, 0.0036899755453100556, 0.004766229519009754, 0.0064434896002211525, 0.00144833338592342, 0.0017427894947110863, 0.0021577497467650556, 0.0027802468258788433, 0.003811782580196789, 0.002702288917480786, 0.0029086463471826554, 0.0031431387373101415, 0.003406947378439037, 0.0036921764197425655, 0.0015416538138331424, 0.0016687839825957247, 0.0018268036078319754, 0.002333691716103865, 0.0020458125097977107, 0.00249137057138492, 0.0031044819652851306, 0.0053386821552437284, 0.003159923408726938, 0.0034037428458405586, 0.003680180519759018, 0.003990258743365286, 0.004325737635623373, 0.004020561868777256, 0.0043633349815230815, 0.0047906855638948885, 0.005356169408346401, 0.006190865300547159]
  - [0.0033963753181508165, 0.00414151619191982, 0.005170337203851335, 0.006658643891367696, 0.008968863554558653, 0.002041783095656305, 0.002424113537985551, 0.0029513885340221053, 0.0037200516486585998, 0.004946223986131817, 0.0039433532130470125, 0.004242658724282977, 0.0045821178287140185, 0.004963050670675374, 0.005373631881706503, 0.002109877300573769, 0.0022604759464409604, 0.0024400154690257785, 0.0029609569198577926, 0.00294303379060178, 0.0035775829148491033, 0.00444748255639564, 0.007591611927365515, 0.00456886699520638, 0.004917420290651349, 0.005518366819260483, 0.005751914234607865, 0.006225900235479768, 0.005684317590669853, 0.00611725855808028, 0.006636518039296781, 0.007287404071186818, 0.008179060594940163, 0.0026095918172892385, 0.0031876658299999183, 0.003988564224254273, 0.005151993084241342, 0.006965169360675792, 0.0015654731151957583, 0.0018837983217092037, 0.0023324168036050236, 0.0030054473154316626, 0.004120816842378192, 0.0029209077686424075, 0.0031439890865510986, 0.003397494777547131, 0.0036827090245119373, 0.00399110910312767, 0.0016663513129875189, 0.001803814320826582, 0.001974687589429193, 0.002522876322030136, 0.002211309156972664, 0.002692936589422067, 0.003355693319175235, 0.005770909400695549, 0.003415537011156266, 0.003679112299053405, 0.003977960992643915, 0.004313198376332775, 0.004675935843121113, 0.004345822920202216, 0.004716446774322639, 0.0051785506899357445, 0.005790067176194653, 0.006692778338999715]
  - [0.0036807951391735583, 0.004488435161269231, 0.005603598473481604, 0.007216906824178744, 0.009721382391848781, 0.002213112626057472, 0.002627545454560781, 0.003199135556012681, 0.004032497619914443, 0.005362128111926645, 0.004273590432651098, 0.004598060546055127, 0.004966093600303992, 0.005379148153951986, 0.00582445809926761, 0.0022869377608043776, 0.0024501895052637603, 0.0026448472148007584, 0.0032098896428609056, 0.003189472466678421, 0.003877242154577462, 0.004820143121160263, 0.008228510070474348, 0.004946875311812767, 0.005324662338608358, 0.005751914234607865, 0.0064719598041803415, 0.006743951711584091, 0.006161498463568121, 0.006630774594481279, 0.007193665922017398, 0.00789937157439721, 0.00886647000923348, 0.0028283763002542716, 0.003454961924154222, 0.004323093193898599, 0.005584230502641367, 0.007549774785920659, 0.0016966745483338074, 0.0020417635985095135, 0.0025281330019941463, 0.0032578627517273616, 0.004467343017038931, 0.0031658110079129066, 0.0034076409565792793, 0.0036824662540262754, 0.003991689774730229, 0.00432609200053868, 0.001806019185524607, 0.0019550844048222306, 0.0021403951721423024, 0.0027350059725134352, 0.0023967017009666656, 0.002918747015381598, 0.003637139970293691, 0.0062552659463531255, 0.0037018721443190777, 0.003987593595376257, 0.004311570743710677, 0.004675027929424785, 0.005068358319838394, 0.004710241176116412, 0.0051121275977600205, 0.005613257196897938, 0.006276487784849047, 0.007255642346379034]
  - [0.003988020658305324, 0.004863232367199592, 0.006071775964980101, 0.007820335207373958, 0.010535130868929321, 0.0023982625037859925, 0.002847418582846385, 0.0034669701835890973, 0.004370417069862419, 0.00581227523417675, 0.004630304216310876, 0.0049820177183049945, 0.005381005677822708, 0.0058288933849257605, 0.006311929247230946, 0.0024782824714541024, 0.002655238832518399, 0.0028662910745129236, 0.00347929533060753, 0.003455662989080457, 0.0042009714519789755, 0.005222822424580302, 0.00891719507462754, 0.0053533306785607795, 0.005762733615351975, 0.006225900235479768, 0.006743951711584091, 0.007586950471221475, 0.006677220088779252, 0.007185847156838527, 0.007796034295566544, 0.008561246146298938, 0.009610419054050622, 0.003064841432110355, 0.003743887633294691, 0.004684738172901206, 0.006051583159984, 0.008182025911364634, 0.001838408095390836, 0.0022124661560049053, 0.0027397177032103927, 0.0035308904609331984, 0.0048424480941402104, 0.0034305058921981616, 0.003692627050027018, 0.0039905346865587, 0.004325766766796225, 0.004688361658096142, 0.0019568972292363872, 0.0021185531831930822, 0.002319540656619338, 0.002964619041005355, 0.0025970727204416635, 0.0031628253907695506, 0.003941393723763842, 0.00677908297283807, 0.004011326610178274, 0.004321013434868305, 0.0046721947034759235, 0.005066222267599531, 0.005492729848407443, 0.00510414844558665, 0.005539939355680049, 0.006083421108524736, 0.006802816823167013, 0.00786505835484507]
  - [0.0036620220784123235, 0.00446519189369939, 0.005573984925896793, 0.0071776726787092775, 0.0096662981489448, 0.0022422948893270137, 0.0026619467382684803, 0.0032405440459858698, 0.004083751536587628, 0.005428376379885562, 0.004252601113527001, 0.004575146337894212, 0.004940846900687119, 0.005350987324089523, 0.005792444678325958, 0.0023194102473073188, 0.0024838510263132736, 0.0026798776019113335, 0.0032489344506645475, 0.0031727084734324658, 0.0038565923799748327, 0.004793999965358706, 0.008180745001284098, 0.004882207595460721, 0.005258325720408061, 0.005684317590669853, 0.006161498463568121, 0.006677220088779252, 0.006861783095418906, 0.0067739286166108225, 0.00734195617307463, 0.008053700978421565, 0.009031344618573193, 0.0028070835804144263, 0.0034285924971518516, 0.004289486436724466, 0.005539689107953349, 0.007487205319421198, 0.0017127342286367704, 0.0020610697106853127, 0.0025518971335772964, 0.0032880502745795404, 0.004507519806843076, 0.0031415868196180076, 0.0033811985293740418, 0.0036533322153196384, 0.003959190419269893, 0.0042891650428072995, 0.001824884805615968, 0.001974813078583513, 0.0021611661881052813, 0.0027589517439803924, 0.002379099410952417, 0.002896984239461316, 0.0036094625208118866, 0.0062040607352254334, 0.0036749249470131615, 0.0039581212659128805, 0.004279062390438755, 0.004638786851329305, 0.005027351140643111, 0.004748144140021486, 0.005154078423086268, 0.005660200858522815, 0.006329842287674884, 0.007317990322428395]
  - [0.003939356514580917, 0.004803496675522621, 0.005996531056104417, 0.007722199324671745, 0.010400433417259523, 0.002412397326838743, 0.00286417967977784, 0.0034871837719933833, 0.0043953187367538745, 0.005843977805571725, 0.004574598299391189, 0.004921712649914559, 0.00531531716485788, 0.005756831185527009, 0.006232198858533388, 0.002495452608642774, 0.0026726278135936025, 0.0028838922226478883, 0.0034975804890708838, 0.0034129907074135837, 0.004148791106744694, 0.0051574196437035634, 0.008802010603556367, 0.005254163004356581, 0.005658868568370442, 0.00611725855808028, 0.006630774594481279, 0.007185847156838528, 0.0067739286166108225, 0.007951353103869137, 0.007897311996188474, 0.008664913329665668, 0.009719596325373106, 0.003019847485745852, 0.0036885187161467183, 0.004614764595878059, 0.005959917582770405, 0.008055438438189214, 0.0018430800301473395, 0.0022181150611771173, 0.0027466268063278732, 0.0035394213524312518, 0.0048529919822237755, 0.0033796267496036675, 0.0036374466826757756, 0.003930273893280365, 0.004259410246763449, 0.004614525249855538, 0.001963819139148462, 0.002125330371283093, 0.0023261083579044018, 0.0029703554731240504, 0.002559420646322672, 0.0031166031232583223, 0.003883164046038563, 0.006674866669171856, 0.003953357585598318, 0.0042580720143894375, 0.004603420941980191, 0.004990538117228767, 0.005408750629718222, 0.0051104208734996034, 0.005547684985712001, 0.006092958121979669, 0.006814533022114075, 0.007879522378871637]
  - [0.004271782784249388, 0.0052090448073888965, 0.0065031295947170446, 0.008375156450727901, 0.01128098144325751, 0.002616357595882175, 0.003106732438437474, 0.003783102528210472, 0.004769321920292866, 0.006343234818797744, 0.004960554685909657, 0.005337158597510248, 0.005764268442928828, 0.0062434756615509625, 0.006759623429657282, 0.002706557582830872, 0.00289905983947819, 0.003128680954555819, 0.0037962515426426635, 0.0037010067110706236, 0.004499071218490887, 0.005593132162914363, 0.009547168326501747, 0.005700238597548991, 0.006139243936894021, 0.0066365180392967795, 0.007193665922017399, 0.007796034295566543, 0.00734195617307463, 0.007897311996188474, 0.009366840967569534, 0.009398133174666045, 0.010545915522821768, 0.0032749534505808857, 0.004000188226511602, 0.005004820083705145, 0.0064638736474214205, 0.008736965464893017, 0.0019994609047680515, 0.0024065754661812626, 0.002980382256206497, 0.003841291532095294, 0.005268101777765525, 0.0036650272635656744, 0.00394469286062517, 0.004262351537567051, 0.004619426763189795, 0.005004724182689009, 0.0021305103454992832, 0.0023059630299879156, 0.0025241111174934606, 0.00322436172982961, 0.002775625377482628, 0.003379938448269982, 0.004211367454571784, 0.007239527480518927, 0.004287176969551332, 0.004617706771041868, 0.004992343886312325, 0.005412340907269932, 0.00586615738916759, 0.0055452330083369155, 0.006020198426777761, 0.006612609237236519, 0.007396750519659699, 0.008554373179351909]
  - [0.004688354805144717, 0.005717309157818089, 0.007138137906209489, 0.009193796956537537, 0.012385311018699592, 0.0028720962104085085, 0.003410952705250005, 0.004154406376153223, 0.005238869960529396, 0.006970588868107414, 0.005444209510355449, 0.005857829398048125, 0.006327015969505984, 0.006853592467815965, 0.007421048959020587, 0.0029712898670957453, 0.0031830887720547146, 0.0034358471139286956, 0.004171517178517116, 0.004061930540583652, 0.004938072978941975, 0.006139289421039821, 0.01048168331302675, 0.006259270412114253, 0.006741314390799661, 0.007287404071186818, 0.00789937157439721, 0.008561246146298938, 0.008053700978421565, 0.008664913329665668, 0.009398133174666045, 0.011309185006891738, 0.011583935073853876, 0.0035947638322211244, 0.00439093252899363, 0.0054938755127573475, 0.007095802330711037, 0.009591675622843071, 0.0021956541021954062, 0.002643084385756609, 0.003273842106381658, 0.0042204471542343115, 0.005789846271919788, 0.004022804084454681, 0.004329877749855054, 0.004678696666021037, 0.005070840572501581, 0.005494035577647013, 0.002339644159244488, 0.0025326548672309763, 0.0027726918180916178, 0.003543603501433421, 0.0030466637749603717, 0.003710080323111957, 0.004622864712653218, 0.007947651525938801, 0.004705633813367884, 0.005068549590266394, 0.005479938565543818, 0.005941209414878933, 0.006439744702108751, 0.006090951180817752, 0.006613388256483567, 0.007265191751543046, 0.00812822566436716, 0.009402747276450801]
  - [0.005259422706294887, 0.006414170283866789, 0.00800892633043626, 0.01031667116232497, 0.013900584186566933, 0.0032231647236252068, 0.003828687300557886, 0.004664450248942196, 0.005884237024561046, 0.007833657884527959, 0.006107274737278751, 0.006571735803115198, 0.007098745079421466, 0.00769046818296425, 0.008328580180812723, 0.0033347671244413086, 0.0035731456382696804, 0.0038578167270989045, 0.004687723406986035, 0.004556715152433469, 0.00553997418261884, 0.00688823778194983, 0.011763919652421392, 0.007024728245190315, 0.007565876794753943, 0.008179060594940163, 0.00886647000923348, 0.009610419054050622, 0.009031344618573193, 0.009719596325373106, 0.010545915522821768, 0.01158393507385388, 0.014271965401046511, 0.0040334032726252805, 0.004926897783535507, 0.006164745668962426, 0.007962756276591524, 0.010764444241447029, 0.002465065023621821, 0.0029679548481969706, 0.0036770975204166462, 0.0047417340242345745, 0.006507718066893076, 0.004513513850327944, 0.004858212305032875, 0.005249815672661365, 0.005690123276183504, 0.006165384236296363, 0.002626825338874047, 0.002844044461012306, 0.0031142818598616645, 0.00398283197033521, 0.0034184021085868423, 0.004162910548102654, 0.005187329707160486, 0.008919246430619992, 0.005279541200259367, 0.005686910256970965, 0.006148758526450605, 0.006666719001735142, 0.0072267116837185065, 0.006840462407104916, 0.007428347837253855, 0.008162098214138254, 0.009134080805885396, 0.010570188152027161]
  - [0.0016876783530606683, 0.002057929709616187, 0.0025691354359193013, 0.003308649788772684, 0.004456556693588438, 0.0010166323547233732, 0.0012057229221062269, 0.0014664288839412252, 0.0018464651202819303, 0.002452900269661804, 0.001960296546799619, 0.002109051978656027, 0.0022777572466134814, 0.002467066985268347, 0.002671109340023483, 0.0010481254258716717, 0.0011226231219834345, 0.0012114482446732564, 0.0014692870877137181, 0.0014599037615376591, 0.0017747430563320164, 0.0022063865877954073, 0.003766798008865051, 0.0022418466859736425, 0.002414288105761553, 0.0026095918172892385, 0.0028283763002542716, 0.003064841432110355, 0.0028070835804144263, 0.0030198474857458515, 0.0032749534505808857, 0.0035947638322211244, 0.00403340327262528, 0.002411051574414511, 0.0028845499950296526, 0.0036079801707188915, 0.0046580767423711105, 0.006292676078662537, 0.0013802945787570596, 0.00166234382829213, 0.002060024685823948, 0.002656888845147591, 0.003646355534711219, 0.0026157474123144108, 0.002815470959812289, 0.003042429722839746, 0.0032977836605613334, 0.003573951155829315, 0.001466261239176336, 0.0015897249240957832, 0.0017430305474307921, 0.0022334452881774226, 0.0019848818039445875, 0.002417040763828474, 0.003011669968788668, 0.005178244544960598, 0.0030628710048439737, 0.003299178346138701, 0.0035670718810667775, 0.0038675259944000984, 0.004192557959747586, 0.0038764232011671345, 0.004205421998232202, 0.00461535789160346, 0.005157511616392926, 0.005957525790200815]
  - [0.002061496234946956, 0.0025137776607004766, 0.0031382521794341236, 0.004041641770430264, 0.005443967623571992, 0.0012417087692891571, 0.0014726773544797111, 0.0017911315710460788, 0.0022553687464584356, 0.0029962151545169418, 0.002394484941982012, 0.002576208522977037, 0.002782310207909685, 0.0030135954619406992, 0.003262902599713686, 0.0012801610538126073, 0.0013711707155646753, 0.001479688963644611, 0.0017947288569796673, 0.0017832636575663876, 0.002167855159311263, 0.002695137129873559, 0.004601364318964469, 0.002738411694741825, 0.0029490700485317366, 0.0031876658299999183, 0.003454961924154222, 0.0037438876332946906, 0.0034285924971518516, 0.0036885187161467183, 0.004000188226511602, 0.00439093252899363, 0.004926897783535507, 0.0028845499950296526, 0.0035935475982188953, 0.004406095460252688, 0.005688595815878054, 0.007685048403070516, 0.0016859957611402555, 0.0020305602530086117, 0.002516403236008644, 0.003245620909196528, 0.0044545773692115246, 0.003194894691382631, 0.0034388606211768788, 0.0037161014687150063, 0.004028038912900543, 0.004365419773230569, 0.0017910024599706988, 0.0019418585958741526, 0.0021291852212752993, 0.0027284814112639145, 0.0024243419042347804, 0.0029522018711838757, 0.00367851965700589, 0.00632498720964329, 0.003741015954926325, 0.004029667553655085, 0.004356910924751493, 0.004723943553558416, 0.005121027570856642, 0.0047351232464914635, 0.005137106029936864, 0.005638005391740465, 0.006300497417160822, 0.007278136944929334]
  - [0.0025793904087797956, 0.0031453271872044896, 0.00392674400930338, 0.005057204140295364, 0.006812081616379819, 0.0015534748984445104, 0.0018424567005632297, 0.002240913262413196, 0.0028218084460001707, 0.003748900142758584, 0.0029960113463450176, 0.003223418555963145, 0.0034813433020766003, 0.0037708027828334796, 0.004082853539608561, 0.001601560216345488, 0.0017154492394159209, 0.0018512572840315884, 0.002245580240941815, 0.0022312491720769163, 0.0027124840319392423, 0.003372279320798356, 0.0057576939186572895, 0.0034263607226932957, 0.0036899755453100556, 0.003988564224254273, 0.004323093193898599, 0.004684738172901205, 0.004289486436724466, 0.004614764595878059, 0.0050048200837051445, 0.005493875512757348, 0.006164745668962426, 0.0036079801707188915, 0.004406095460252688, 0.005617615780230969, 0.007115690377107873, 0.009613359187620674, 0.002109481984642632, 0.002540670153391176, 0.0031486819740471255, 0.004061320999955654, 0.005574490316191388, 0.003997149601554634, 0.0043024118180720545, 0.004649319875127814, 0.005039660375764447, 0.005461868260508008, 0.002240863403194822, 0.002429688265204376, 0.002664174767577095, 0.0034144239816415395, 0.0030330933582995126, 0.0036935298221233985, 0.00460228250052985, 0.007913606149074007, 0.004680405604096464, 0.005041577362811951, 0.005451050924044889, 0.005910336301107576, 0.006407270286653971, 0.005924761947940494, 0.006427901853477125, 0.0070548890111020125, 0.007884202165023634, 0.009108100466654181]
  - [0.0033316826131777437, 0.0040627329913759756, 0.005072157819872682, 0.006532527062790648, 0.008799664489598645, 0.002006227189146567, 0.002379466224580009, 0.0028941244894947695, 0.0036444799568779644, 0.004842158152316719, 0.003869776429115059, 0.0041635608189384546, 0.0044967893976990275, 0.004870792278084395, 0.005274047868873656, 0.00206828914516348, 0.0022154174867898206, 0.00239087720514594, 0.0029004287359807386, 0.0028819859295810928, 0.00350361890913192, 0.004355929837295879, 0.0074375803011299405, 0.004425670985960902, 0.004766229519009754, 0.005151993084241342, 0.005584230502641367, 0.006051583159984, 0.00553968910795335, 0.005959917582770405, 0.0064638736474214205, 0.007095802330711037, 0.007962756276591522, 0.0046580767423711105, 0.005688595815878054, 0.007115690377107872, 0.00935217331614313, 0.012412965930766016, 0.0027245402756421134, 0.0032815789695835847, 0.0040670974238193516, 0.005246269103047652, 0.007201559137997951, 0.005162296385918555, 0.005556601167052141, 0.006004717913396763, 0.006508967877263558, 0.007054435625268746, 0.0028942238149975426, 0.003138235465338233, 0.0034412740129400334, 0.004410989791363618, 0.003917199995217295, 0.004770198182709755, 0.005943937656504401, 0.010221034529809664, 0.006044717422667062, 0.006511234279950035, 0.007040166061149389, 0.007633483402008913, 0.008275512291316366, 0.007652731219671934, 0.008302887761498949, 0.009113144579986276, 0.010184962998630987, 0.01176688543732049]
  - [0.004504049995628734, 0.0054924513783935845, 0.006857275807171944, 0.008831918097903037, 0.011897670378436004, 0.0027115315814559187, 0.0032160436660168775, 0.003911760863194848, 0.004926195282121736, 0.006545631209866605, 0.005231425701693048, 0.005628689312994049, 0.006079326851018643, 0.006585167738371931, 0.007130694728329013, 0.0027953404922470455, 0.0029942740289097894, 0.003231543297366804, 0.0039207820718468395, 0.0038960772538142877, 0.004736536523688756, 0.0058889213067234835, 0.010055948597920946, 0.005982980882832468, 0.0064434896002211525, 0.006965169360675792, 0.007549774785920659, 0.008182025911364634, 0.007487205319421198, 0.008055438438189214, 0.008736965464893017, 0.009591675622843071, 0.010764444241447029, 0.006292676078662537, 0.007685048403070516, 0.009613359187620676, 0.012412965930766016, 0.017033353862202987, 0.003682754011527976, 0.0044359464199396495, 0.005498161811470317, 0.007092863686960175, 0.009737562977102343, 0.006977571669844232, 0.007510645118462128, 0.008116504032378076, 0.008798312945502504, 0.00953595310763577, 0.003912099442567157, 0.004242179188021095, 0.004652142542658562, 0.0059642549499835055, 0.005294605382877633, 0.006447644661506379, 0.0080342918079299, 0.013816426734599195, 0.008170283099345482, 0.008800971167754315, 0.00951608564241458, 0.010318329500164853, 0.011186584682296538, 0.010345189127329209, 0.011224596476764017, 0.012320677051746966, 0.013770762961398827, 0.015911229143610997]
  - [0.0010104142207111493, 0.0012321097701691096, 0.0015382087016121329, 0.0019810184251598563, 0.0026683854660971957, 0.000627312732115275, 0.0007433460944196404, 0.0009032092099000508, 0.0011360791945667947, 0.0015074780876620925, 0.0011769397494823877, 0.0012662038672558817, 0.0013674133350980804, 0.001480927324925855, 0.0016031242844579887, 0.000648656465103265, 0.0006934092493008335, 0.0007468145466008205, 0.0009023617775880317, 0.0008746033252273311, 0.001063225068101586, 0.0013218167774061795, 0.0022564958452688847, 0.0013448987400845028, 0.00144833338592342, 0.0015654731151957583, 0.0016966745483338074, 0.001838408095390836, 0.0017127342286367706, 0.0018430800301473395, 0.0019994609047680515, 0.0021956541021954062, 0.0024650650236218204, 0.0013802945787570596, 0.0016859957611402555, 0.002109481984642632, 0.0027245402756421134, 0.003682754011527976, 0.0012498018389802425, 0.0013850591704411522, 0.0016467114555841086, 0.002028070449983651, 0.0026430360838627467, 0.0016193110425370611, 0.001741387077843313, 0.0018796660250013314, 0.0020345508725506767, 0.0022009294477683015, 0.001309862832726625, 0.0013517691889231547, 0.0014065504240372384, 0.0016072841170627354, 0.0011671369131368628, 0.0014213594752357178, 0.0017711789431166993, 0.0030457582112433375, 0.0018021841091709707, 0.0019414085351945832, 0.00209928615012914, 0.0022764019947753367, 0.002468014190763673, 0.002334604029181759, 0.0025347416272580438, 0.002784517728309385, 0.0031154391592980745, 0.003604663772955555]
  - [0.001215958088479011, 0.0014827873720699499, 0.0018512205923632585, 0.002384238818924827, 0.003211713208674913, 0.0007541726815309135, 0.0008938402863537011, 0.0010863061690095474, 0.0013667413537368864, 0.0018141534355420523, 0.0014160768863572544, 0.00152352028776462, 0.0016453553706451778, 0.0017820250083623638, 0.001929189230507736, 0.0007797379804296441, 0.000833734596743266, 0.0008981813320901935, 0.0010859462667640047, 0.0010526689757684171, 0.0012797190714492201, 0.001591006812820805, 0.002716270726875049, 0.0016182929493450307, 0.001742789494711086, 0.0018837983217092037, 0.002041763598509514, 0.002212466156004905, 0.0020610697106853127, 0.0022181150611771173, 0.0024065754661812626, 0.002643084385756609, 0.0029679548481969706, 0.0016623438282921301, 0.002030560253008612, 0.002540670153391176, 0.0032815789695835847, 0.004435946419939649, 0.0013850591704411522, 0.0016963218951882323, 0.0019299804020603676, 0.002390943563071221, 0.0031355673474523795, 0.0019384913899559582, 0.002084904706423067, 0.0022508237177727613, 0.0024367740442337465, 0.0026366698941296487, 0.0015256762156008307, 0.0015801034774913189, 0.001650726181539166, 0.0019046949587549174, 0.0014057766226491816, 0.001712014657657837, 0.0021334241924449494, 0.003668964089340366, 0.0021709690784086563, 0.0023387007308483037, 0.0025289151143160398, 0.0027423245312373765, 0.002973223779782129, 0.002813680663111862, 0.0030552152662733493, 0.003356726100287717, 0.0037562876575736874, 0.004347115381401751]
  - [0.001505630923012023, 0.0018360809560196403, 0.002292387747888628, 0.0029525877341994807, 0.0039776250488732685, 0.0009326772354985482, 0.0011056507141051623, 0.001344075893385273, 0.001691590343577453, 0.002246262027994677, 0.0017529893674319208, 0.001886061117443634, 0.0020369785705926756, 0.002206306803099149, 0.002388700886692899, 0.0009641440087658791, 0.0010312083967265046, 0.001111269049509367, 0.0013446236355997042, 0.0013035994741247892, 0.0015848151451215752, 0.0019703849755963016, 0.003364358139052658, 0.0020035588005186643, 0.0021577497467650556, 0.0023324168036050236, 0.0025281330019941463, 0.0027397177032103927, 0.0025518971335772964, 0.0027466268063278737, 0.002980382256206497, 0.0032738421063816586, 0.0036770975204166462, 0.002060024685823948, 0.002516403236008644, 0.003148681974047125, 0.004067097423819351, 0.005498161811470317, 0.0016467114555841088, 0.0019299804020603676, 0.002445440714907827, 0.002893345904114985, 0.003820692608365529, 0.00238687986080136, 0.002567532543359274, 0.0027723506351130024, 0.0030020399325028603, 0.0032491530391744647, 0.0018199983294362912, 0.0018929756151968133, 0.0019869879375615227, 0.0023188243999057454, 0.00174227942417645, 0.0021218774183776757, 0.0026442596722248, 0.004547912698193203, 0.002690946559750401, 0.0028988885443371774, 0.0031347209566478435, 0.003399340056085903, 0.00368568832517011, 0.0034897824832065506, 0.0037898555791169614, 0.004164550692061853, 0.004661251511465715, 0.005395926815785913]
  - [0.001940188533463445, 0.002366107895375491, 0.0029542914686167573, 0.003805387225918652, 0.005127021354109544, 0.001199939360956218, 0.001422871016538635, 0.0017302628526134245, 0.002178491075064939, 0.002894325431649696, 0.0022582240259323705, 0.002429759939026164, 0.0026243359658561704, 0.002842708932171584, 0.0030780412405532, 0.001240164751966215, 0.0013269077607215465, 0.0014304913016079304, 0.0017325904205673726, 0.0016799883997506196, 0.0020424758544644777, 0.002539512950002375, 0.0043368202719225556, 0.002581484152238068, 0.0027802468258788433, 0.0030054473154316626, 0.0032578627517273607, 0.0035308904609331984, 0.0032880502745795404, 0.0035394213524312518, 0.0038412915320952938, 0.0042204471542343115, 0.0047417340242345745, 0.002656888845147591, 0.003245620909196528, 0.004061320999955654, 0.005246269103047652, 0.007092863686960175, 0.002028070449983651, 0.0023909435630712207, 0.0028933459041149846, 0.003833799315449951, 0.004833964556304824, 0.0030574674339685424, 0.003289407833857468, 0.00355251476894928, 0.0038477762939285827, 0.004165718524816599, 0.0022456798477849976, 0.0023480143641776436, 0.002478916888483831, 0.00293241154663293, 0.0022473672894425456, 0.002737104896895345, 0.003411094824268261, 0.00586755175147848, 0.0034713170434147412, 0.003739639346664359, 0.004043984697470668, 0.004385534738898882, 0.004755214917090333, 0.004505714669317971, 0.004893977563090206, 0.0053789811578695045, 0.0060221779792738435, 0.006973910262347409]
  - [0.002660278214867358, 0.003244459944579574, 0.004051291125351679, 0.005218948480471378, 0.0070325691396026496, 0.0016416818392937836, 0.0019473793425931198, 0.0023690922951203966, 0.0029843897155420965, 0.0039678476618402484, 0.003095032136135319, 0.003330347704984504, 0.003597340380668946, 0.003897104011688104, 0.004220361750169071, 0.001696203504188598, 0.0018157158986246702, 0.001958494028340745, 0.002375285686884162, 0.0023035513866953706, 0.002800739824465895, 0.0034825523508503885, 0.005948711153924161, 0.0035391004008897588, 0.0038117825801967887, 0.004120816842378193, 0.004467343017038931, 0.0048424480941402104, 0.004507519806843076, 0.0048529919822237755, 0.005268101777765524, 0.005789846271919788, 0.006507718066893076, 0.003646355534711219, 0.0044545773692115246, 0.005574490316191388, 0.007201559137997951, 0.009737562977102342, 0.0026430360838627467, 0.0031355673474523795, 0.003820692608365529, 0.004833964556304824, 0.00683040249990253, 0.004165570885911579, 0.0044824073016025935, 0.004842037556550578, 0.005245939201876598, 0.0056813071694588775, 0.002922740704593412, 0.003076633783789747, 0.0032721037295645353, 0.003936516801592122, 0.0030847622692203635, 0.0037571638989739916, 0.00468261767644398, 0.008056192772499152, 0.00476479403745885, 0.00513327879655397, 0.005551306620255904, 0.006020554120375569, 0.006528633345668662, 0.006192609435649654, 0.006727821772510792, 0.007396755335772139, 0.008284408029132575, 0.009598620578685954]
  - [0.0018887390118319468, 0.002303109305203323, 0.002875234252227669, 0.0037028829353982504, 0.004987613141153738, 0.0011413867667085264, 0.0013533067181291996, 0.0016454029495195598, 0.002071055182006265, 0.0027500089702666283, 0.0021947078574442933, 0.002361238220868859, 0.002550098946116368, 0.0027620211748069965, 0.002990430293982336, 0.0011780841236410605, 0.0012609447114373422, 0.0013597617047589497, 0.00164681679763605, 0.0016340712786504143, 0.0019864704917675145, 0.0024696086019539505, 0.004216178504847997, 0.0025092625003441575, 0.002702288917480786, 0.0029209077686424075, 0.0031658110079129066, 0.0034305058921981616, 0.0031415868196180076, 0.0033796267496036675, 0.003665027263565675, 0.004022804084454681, 0.004513513850327944, 0.0026157474123144116, 0.0031948946913826306, 0.003997149601554634, 0.005162296385918555, 0.006977571669844232, 0.0016193110425370611, 0.0019384913899559582, 0.00238687986080136, 0.0030574674339685424, 0.004165570885911579, 0.0030061201421838664, 0.003165340876889896, 0.0034198831394128245, 0.0037060927232260153, 0.004015384138550037, 0.0017254195241439851, 0.0018571467031896344, 0.0020211547839780386, 0.0025502257012192365, 0.0022142621433764134, 0.0026963685710855298, 0.0033597256487289686, 0.005776738607342679, 0.003416518260736701, 0.0036801537676639457, 0.003979038087321892, 0.0043142658812293285, 0.0046769493567428945, 0.004324519236392534, 0.004691481940034692, 0.005148719732129088, 0.0057534405890361864, 0.006645823998372964]
  - [0.00203296422396756, 0.002478995006214426, 0.0030948433110493927, 0.003985761839231962, 0.005368745884639791, 0.0012283480873711212, 0.001456435426835728, 0.0017708265644542714, 0.0022289898546464146, 0.0029598543394594706, 0.002362263191458374, 0.0025415268920299947, 0.002744835037637521, 0.0029729802423630277, 0.003218896349377874, 0.0012677972985815182, 0.0013570058471887231, 0.0014633979932339347, 0.0017724875194968718, 0.0017588362133957147, 0.0021381583951782745, 0.002658215888731374, 0.004538326651971819, 0.0027008608384416067, 0.0029086463471826554, 0.0031439890865510986, 0.00340764095657928, 0.003692627050027018, 0.0033811985293740418, 0.0036374466826757756, 0.00394469286062517, 0.004329877749855054, 0.004858212305032875, 0.002815470959812289, 0.0034388606211768788, 0.0043024118180720545, 0.005556601167052141, 0.007510645118462129, 0.001741387077843313, 0.002084904706423067, 0.0025675325433592738, 0.003289407833857468, 0.0044824073016025935, 0.0031653408768898953, 0.0034812354718498956, 0.003680532808850815, 0.003988613338876138, 0.004321562387679741, 0.0018553895598879138, 0.001997350775919155, 0.002174098092441511, 0.0027442132895060356, 0.0023833268616178347, 0.0029022617950454545, 0.003616301606274391, 0.006218055338619382, 0.0036773994707040565, 0.003961187721830335, 0.004282927609443633, 0.004643804297288631, 0.005034262928968539, 0.0046550756723818636, 0.005050186086325493, 0.00554251893553294, 0.006193688029988491, 0.007154661366451643]
  - [0.0021968527827659853, 0.002678866468308787, 0.003344410366028964, 0.0043072467068733305, 0.005801927544348188, 0.0013270888679856238, 0.0015735385787866098, 0.001913254535994307, 0.0024083534442167257, 0.0031982082799502476, 0.002552652677725608, 0.0027463910456897362, 0.0029661244358951313, 0.0032127171255078154, 0.0034785478625134016, 0.0013696490295997128, 0.0014660746596503293, 0.00158108047104806, 0.0019152334306735488, 0.0019006061666705485, 0.0023105259824353595, 0.0028725444669994798, 0.0049044559842180814, 0.0029185758874774605, 0.003143138737310142, 0.003397494777547131, 0.003682466254026276, 0.0039905346865587, 0.0036533322153196384, 0.003930273893280365, 0.004262351537567051, 0.004678696666021037, 0.005249815672661365, 0.003042429722839746, 0.0037161014687150063, 0.004649319875127813, 0.006004717913396763, 0.008116504032378076, 0.0018796660250013314, 0.0022508237177727613, 0.0027723506351130024, 0.00355251476894928, 0.004842037556550578, 0.0034198831394128245, 0.003680532808850815, 0.004063113217435223, 0.004309546014681285, 0.004669393760485166, 0.002002579247827385, 0.0021562138666672247, 0.0023474913543977964, 0.002964407178459183, 0.0025754448323550374, 0.0031362356768938897, 0.003907879433796576, 0.006719625171582915, 0.003973859637409743, 0.004280555747577017, 0.004628278395404838, 0.005018317786824473, 0.0054403649237271135, 0.005030716744622288, 0.005457838398308834, 0.005990089221555149, 0.006694098107570264, 0.00773311139738391]
  - [0.002381231744404097, 0.0029037367599068753, 0.003625207618575956, 0.004668989184987946, 0.006289409112760943, 0.0014380332354903772, 0.0017051211809023263, 0.002073305307904599, 0.002609933855754892, 0.003466139026747443, 0.00276683000831094, 0.0029768613976279795, 0.0032150868495340237, 0.0034824542720092774, 0.0037707237749368123, 0.0014840662910480967, 0.00158861445758012, 0.0017133167209003966, 0.0020756960900531443, 0.0020600915833041866, 0.002504440932133924, 0.00311367959605134, 0.005316457387392233, 0.003163499801964521, 0.0034069473784390375, 0.0036827090245119373, 0.003991689774730229, 0.004325766766796225, 0.003959190419269893, 0.004259410246763449, 0.004619426763189794, 0.00507084057250158, 0.005690123276183504, 0.0032977836605613334, 0.004028038912900543, 0.005039660375764447, 0.006508967877263558, 0.008798312945502505, 0.0020345508725506767, 0.002436774044233746, 0.0030020399325028603, 0.0038477762939285822, 0.005245939201876598, 0.0037060927232260153, 0.003988613338876138, 0.004309546014681285, 0.004771155476360165, 0.005060608153446904, 0.0021673955481903455, 0.0023342251615088793, 0.0025419254886531327, 0.0032117164619532702, 0.002791597087710486, 0.0033994889939906337, 0.004235959519691079, 0.007284065922209258, 0.004307416297247188, 0.004639897557894007, 0.005016870645474009, 0.005439747590153659, 0.005897377555561624, 0.005453259712962657, 0.005916423074995863, 0.006493625958801855, 0.00725715006936592, 0.008384078362149884]
  - [0.0025805897307415674, 0.0031468925185384094, 0.003928865776375064, 0.005060231770235679, 0.006816742388583339, 0.0015576861313737378, 0.001847037618376461, 0.0022459385743829226, 0.002827391590486026, 0.0037552461371909173, 0.0029983804257198436, 0.003226043681767986, 0.003484286842637487, 0.0037741537225153762, 0.004086746539281624, 0.0016074237831056393, 0.0017207504032348642, 0.001855935435349643, 0.002248848474327378, 0.002232512892942938, 0.0027140993081338086, 0.0033744162029100177, 0.005762091957017979, 0.0034282929317620715, 0.003692176419742566, 0.00399110910312767, 0.004326092000538681, 0.004688361658096142, 0.0042891650428072995, 0.004614525249855538, 0.005004724182689009, 0.005494035577647013, 0.006165384236296363, 0.003573951155829315, 0.004365419773230569, 0.005461868260508008, 0.007054435625268746, 0.00953595310763577, 0.0022009294477683015, 0.0026366698941296487, 0.0032491530391744647, 0.004165718524816599, 0.0056813071694588775, 0.004015384138550037, 0.004321562387679741, 0.004669393760485166, 0.005060608153446904, 0.0056009405145484945, 0.002344359471074899, 0.00252553302645689, 0.0027510837418387203, 0.003478310323883583, 0.0030253644640771643, 0.003684211022176089, 0.004590819560790033, 0.007894720879909549, 0.004668169107416871, 0.005028556540690546, 0.005437193419372494, 0.005895630121795785, 0.00639181815099947, 0.005909709407828654, 0.006411844563617305, 0.007037663632373828, 0.007865568154837601, 0.009087616216419969]
  - [0.0010750944215602353, 0.0013109980007948443, 0.0016367216949206033, 0.0021079364198426133, 0.002839437007565972, 0.000671435104447577, 0.0007952707453179893, 0.0009658277107274125, 0.0012141937583126255, 0.001610184310154277, 0.0012538396648406726, 0.0013489164653228856, 0.0014567096843851825, 0.0015775958855106893, 0.0017077046155324887, 0.0006945765930991153, 0.0007420371491350733, 0.0007986815722011916, 0.0009637673896898933, 0.0009315207554290978, 0.0011324046462973408, 0.0014078006959375125, 0.0024031583146120446, 0.0014315470228050695, 0.0015416538138331424, 0.0016663513129875189, 0.001806019185524607, 0.0019568972292363872, 0.0018248848056159677, 0.001963819139148462, 0.0021305103454992832, 0.002339644159244488, 0.002626825338874047, 0.001466261239176336, 0.0017910024599706988, 0.002240863403194822, 0.0028942238149975426, 0.003912099442567157, 0.001309862832726625, 0.0015256762156008307, 0.001819998329436291, 0.0022456798477849976, 0.002922740704593412, 0.0017254195241439851, 0.0018553895598879138, 0.002002579247827385, 0.002167395548190346, 0.002344359471074899, 0.0015579878717871928, 0.001526319813941487, 0.0015736091657723701, 0.001759341412492082, 0.0012393865159031844, 0.0015093591586995668, 0.0018808548469020688, 0.0032344302602668198, 0.0019161057557510433, 0.0020640656003684476, 0.0022318319530169146, 0.0024200124888119944, 0.002623535638681816, 0.002485040003574822, 0.0026981942176770965, 0.0029642290768229066, 0.003316703410906862, 0.0038377907254050197]
  - [0.00116403427899134, 0.0014194824250726734, 0.0017722067124617128, 0.002282510697939251, 0.0030747543627601907, 0.0007246860799312569, 0.0008586504417936199, 0.001043220205629942, 0.001312096764241694, 0.0017409893871242698, 0.0013566695030112956, 0.0014595936867332696, 0.001576300137747485, 0.0017072094287186664, 0.0018481559484161503, 0.0007494531535807713, 0.0008010411370349865, 0.000862618961153418, 0.0010421001056826168, 0.001008359754963301, 0.0012258451952051766, 0.0015240158680776765, 0.0026018273031132243, 0.0015495674074829668, 0.0016687839825957247, 0.001803814320826582, 0.0019550844048222306, 0.0021185531831930822, 0.001974813078583513, 0.002125330371283093, 0.0023059630299879156, 0.0025326548672309763, 0.0028440444610123056, 0.0015897249240957832, 0.0019418585958741526, 0.002429688265204376, 0.003138235465338233, 0.004242179188021095, 0.0013517691889231547, 0.0015801034774913189, 0.0018929756151968133, 0.002348014364177644, 0.003076633783789747, 0.0018571467031896344, 0.001997350775919155, 0.0021562138666672247, 0.0023342251615088793, 0.00252553302645689, 0.001526319813941487, 0.0016494868474525857, 0.0016321599292963692, 0.0018564984923821579, 0.001344064963269335, 0.0016368702263677656, 0.002039798295872203, 0.0035080132871942557, 0.0020773000557543506, 0.002237751167721537, 0.002419698001275452, 0.0026238126747691, 0.0028446159423148893, 0.0026943745913912613, 0.0029257657224404043, 0.00321462708750219, 0.0035974386337820435, 0.004163504374356984]
  - [0.001274556118537559, 0.001554298702519318, 0.001940589037307844, 0.002499494296074542, 0.0033672786635913525, 0.0007909203060769293, 0.0009374824699824409, 0.001139484660304761, 0.001433885732384829, 0.0019037468901575293, 0.0014844872965829575, 0.0015971721152375797, 0.0017249670021310748, 0.0018683489401845666, 0.002022788314552234, 0.0008177047042315971, 0.0008744275184527746, 0.0009421459121057981, 0.0011395668605860244, 0.0011038591157452792, 0.0013419835146674787, 0.0016684702228581402, 0.0028488230434048595, 0.0016962572539908243, 0.0018268036078319754, 0.001974687589429193, 0.0021403951721423024, 0.0023195406566193385, 0.0021611661881052813, 0.002326108357904402, 0.0025241111174934606, 0.0027726918180916178, 0.0031142818598616645, 0.0017430305474307921, 0.0021291852212752993, 0.002664174767577095, 0.0034412740129400334, 0.004652142542658562, 0.0014065504240372384, 0.001650726181539166, 0.0019869879375615227, 0.002478916888483831, 0.0032721037295645357, 0.0020211547839780386, 0.002174098092441511, 0.0023474913543977964, 0.0025419254886531327, 0.00275108374183872, 0.0015736091657723701, 0.0016321599292963692, 0.0017989190742382446, 0.0019795495157394344, 0.0014740266895638388, 0.001795186164781107, 0.0022371506902841305, 0.0038477612514058956, 0.002277471168797907, 0.0024534410300745004, 0.0026530078567039636, 0.002876925732944138, 0.0031192116349923133, 0.0029547341659926364, 0.0032088623186060884, 0.003526195993027378, 0.003946868038090065, 0.004569096597095734]
  - [0.0016288530776850452, 0.001986525455722089, 0.0024805108832910714, 0.0031953999610013877, 0.004305742554595243, 0.0010038714949431034, 0.0011909101016352732, 0.0014489445248102736, 0.0018254431307290256, 0.0024272303223451686, 0.0018945550886106893, 0.0020385956882400143, 0.002202025646636898, 0.002385514164642464, 0.0025833827170952616, 0.001037135223512401, 0.0011103434482705292, 0.0011977981676321102, 0.001453041441093498, 0.001410127073918833, 0.0017144795570031223, 0.0021318477367428365, 0.003641482257582067, 0.002166757523120418, 0.002333691716103865, 0.002522876322030136, 0.002735005972513435, 0.002964619041005355, 0.0027589517439803924, 0.0029703554731240504, 0.00322436172982961, 0.003543603501433421, 0.003982831970335211, 0.0022334452881774226, 0.0027284814112639145, 0.0034144239816415395, 0.004410989791363616, 0.0059642549499835055, 0.0016072841170627354, 0.0019046949587549172, 0.0023188243999057454, 0.00293241154663293, 0.003936516801592122, 0.0025502257012192365, 0.0027442132895060356, 0.002964407178459183, 0.0032117164619532702, 0.003478310323883583, 0.0017593414124920824, 0.0018564984923821577, 0.0019795495157394344, 0.002522795517592021, 0.0018896119990092477, 0.002301486857743759, 0.0028683619252786725, 0.004934765426896928, 0.002917918397052514, 0.0031435876468828903, 0.0033996003785163203, 0.0036869854540827964, 0.0039981632691648075, 0.0037907423369300842, 0.0041182559891259265, 0.004527577764693312, 0.0050707076924395135, 0.005874806234192279]
  - [0.0014299115375614872, 0.0017436171998996323, 0.0021767521131742453, 0.0028033317254751344, 0.003775942386533001, 0.0008639503220860835, 0.0010243173494903985, 0.0012453690871092426, 0.0015675224328563016, 0.0020814647863713564, 0.0016613134552519472, 0.0017873761873519484, 0.0019303439067158731, 0.002090770228722655, 0.002263676999103911, 0.0008911149776937087, 0.0009539837819186996, 0.001028954116470369, 0.0012466866160756084, 0.0012372798302930105, 0.001504102405916226, 0.0018699122163736324, 0.0031923024670010218, 0.001899688537274407, 0.0020458125097977107, 0.002211309156972664, 0.0023967017009666647, 0.0025970727204416635, 0.002379099410952417, 0.002559420646322672, 0.002775625377482628, 0.0030466637749603717, 0.0034184021085868423, 0.0019848818039445875, 0.0024243419042347804, 0.0030330933582995126, 0.003917199995217295, 0.005294605382877633, 0.0011671369131368628, 0.0014057766226491812, 0.0017422794241764498, 0.0022473672894425456, 0.003084762269220364, 0.0022142621433764134, 0.0023833268616178347, 0.0025754448323550374, 0.002791597087710486, 0.0030253644640771643, 0.0012393865159031844, 0.001344064963269335, 0.0014740266895638388, 0.0018896119990092477, 0.001729498769535232, 0.0020608756703018485, 0.002567307911713031, 0.004410841084113305, 0.002592705473353176, 0.002792732465550642, 0.0030194944804177804, 0.0032738148264259337, 0.0035489329154274785, 0.0032808829429748355, 0.003559332792799209, 0.003906278917806273, 0.004365114866965041, 0.005042154046425675]
  - [0.0017413264069998898, 0.0021233693585006527, 0.0026508661349613845, 0.003413967385407656, 0.0045985312575295735, 0.001051937092040421, 0.0012472199006454679, 0.001516409321593741, 0.0019087357907555415, 0.002534672001904586, 0.002023100133014082, 0.0021766326387873684, 0.002350759583713162, 0.002546160052804698, 0.0027567808342020216, 0.0010849911346856463, 0.001161567498890977, 0.0012528882467742319, 0.0015181332665288756, 0.0015067265805375632, 0.0018316705524406593, 0.0022771710444941568, 0.0038877066916896837, 0.0023134055802317885, 0.00249137057138492, 0.002692936589422067, 0.002918747015381598, 0.00316282539076955, 0.002896984239461316, 0.0031166031232583223, 0.003379938448269982, 0.003710080323111957, 0.004162910548102654, 0.002417040763828474, 0.0029522018711838757, 0.0036935298221233985, 0.004770198182709755, 0.006447644661506379, 0.0014213594752357178, 0.001712014657657837, 0.002121877418377676, 0.002737104896895345, 0.0037571638989739916, 0.0026963685710855298, 0.0029022617950454545, 0.0031362356768938897, 0.0033994889939906337, 0.003684211022176089, 0.0015093591586995668, 0.0016368702263677656, 0.0017951861647811074, 0.002301486857743759, 0.0020608756703018485, 0.0025627236524603707, 0.003125807732415919, 0.005370622967001619, 0.003157212175346874, 0.0034008108393281354, 0.003676975690911217, 0.003986715492690776, 0.004321808107879662, 0.0039955702163344525, 0.0043347615958733345, 0.004757411500011642, 0.005316395541300032, 0.006141251992455865]
  - [0.0021698484798910126, 0.0026459344785469217, 0.00330329207754608, 0.004254281970413843, 0.005730564639168768, 0.0013105250327706689, 0.0015538457336784074, 0.0018892681255540513, 0.00237815457287427, 0.0031582165802045135, 0.002520925166993058, 0.0027122643280976778, 0.0029292783834434753, 0.003172821360862114, 0.0034353650476946357, 0.0013516699932736968, 0.0014471140982968461, 0.0015609422274398385, 0.0018916028637535577, 0.0018774908681810734, 0.0022824177518187077, 0.002837586697821603, 0.004844692055131837, 0.0028826943139028762, 0.0031044819652851306, 0.003355693319175235, 0.003637139970293691, 0.003941393723763842, 0.0036094625208118866, 0.003883164046038563, 0.004211367454571784, 0.004622864712653218, 0.005187329707160486, 0.003011669968788668, 0.0036785196570058897, 0.00460228250052985, 0.005943937656504401, 0.0080342918079299, 0.0017711789431166995, 0.0021334241924449494, 0.0026442596722248, 0.003411094824268261, 0.00468261767644398, 0.003359725648728968, 0.003616301606274391, 0.003907879433796576, 0.004235959519691079, 0.004590819560790032, 0.0018808548469020688, 0.0020397982958722033, 0.0022371506902841305, 0.0028683619252786725, 0.002567307911713031, 0.0031258077324159187, 0.003974741166802179, 0.006690959859655877, 0.003933948995016893, 0.004237509493750841, 0.004581664253892616, 0.004967680090811859, 0.005385328823017071, 0.004979035709438379, 0.005401847545022242, 0.005928724319740811, 0.006625601958716532, 0.007654005371595717]
  - [0.0037314028271022005, 0.004550252845800132, 0.005680955016979504, 0.0073168681500925805, 0.009856723613759034, 0.0022519146672309587, 0.002670191470508216, 0.003246871910627687, 0.0040875548251267995, 0.005429306855807995, 0.004334923567392066, 0.004664092455341425, 0.005037481339200339, 0.005456602217424783, 0.005908591161909977, 0.0023224195262818007, 0.0024866548123296385, 0.002682560011942711, 0.0032518658827541186, 0.003228500845565357, 0.003924932339563505, 0.004879826491941369, 0.0083326426794314, 0.0049571342169213405, 0.0053386821552437284, 0.005770909400695549, 0.0062552659463531255, 0.006779082972838071, 0.0062040607352254334, 0.006674866669171854, 0.007239527480518926, 0.007947651525938801, 0.008919246430619992, 0.005178244544960598, 0.00632498720964329, 0.007913606149074007, 0.010221034529809665, 0.013816426734599195, 0.0030457582112433375, 0.0036689640893403665, 0.004547912698193203, 0.00586755175147848, 0.008056192772499152, 0.005776738607342679, 0.006218055338619382, 0.0067196251715829144, 0.007284065922209258, 0.007894720879909549, 0.00323443026026682, 0.0035080132871942557, 0.003847761251405895, 0.004934765426896928, 0.0044108410841133035, 0.005370622967001619, 0.006690959859655877, 0.011703647568475495, 0.00676407498639946, 0.007286192621093119, 0.007878196470852977, 0.008542319267194915, 0.009261069229388836, 0.008562617405296511, 0.009290408707855753, 0.010197488383536565, 0.011397479823691539, 0.013168679822420247]
  - [0.0022088447800370395, 0.0026934210457050093, 0.003362469254000555, 0.004330308001647694, 0.005832602144684176, 0.001333275921591438, 0.0015809969716997546, 0.0019224755627364964, 0.002420146227430402, 0.003214076363259934, 0.0025663574784301675, 0.002761077089842082, 0.0029819028531056467, 0.0032296857654412407, 0.0034967294604428727, 0.0013752592131356374, 0.0014724944125365778, 0.0015884301186882437, 0.001925020244039221, 0.001911351894922784, 0.0023235197545578494, 0.002888586839949044, 0.004931207153238483, 0.002934227392082995, 0.0031599234087269384, 0.003415537011156266, 0.0037018721443190777, 0.004011326610178274, 0.0036749249470131615, 0.003953357585598318, 0.004287176969551332, 0.004705633813367884, 0.005279541200259367, 0.0030628710048439737, 0.003741015954926325, 0.004680405604096464, 0.006044717422667061, 0.008170283099345482, 0.0018021841091709707, 0.0021709690784086563, 0.002690946559750401, 0.003471317043414741, 0.00476479403745885, 0.0034165182607367012, 0.0036773994707040574, 0.003973859637409743, 0.004307416297247188, 0.004668169107416871, 0.0019161057557510433, 0.0020773000557543506, 0.002277471168797907, 0.002917918397052514, 0.002592705473353176, 0.003157212175346874, 0.003933948995016893, 0.00676407498639946, 0.004122853553199662, 0.004347153511777779, 0.0046975981407504416, 0.005089869688475975, 0.005512761825459117, 0.00507251039692764, 0.005504426138879778, 0.0060426045423960855, 0.00675409772857788, 0.007802790519957287]
  - [0.0023792576164802003, 0.002901241003105079, 0.0036219476366766584, 0.004664536510383667, 0.006282907625174408, 0.0014359443444043353, 0.0017027648912165386, 0.002070583395996609, 0.0026066656411413785, 0.0034619299724379495, 0.0027643188804223726, 0.0029740809945059538, 0.003211973619433548, 0.003478919857040047, 0.0037666415416692375, 0.0014811354580310356, 0.0015858895909080632, 0.0017107961227079112, 0.002073467065169051, 0.0020587854926049226, 0.0025027657958033227, 0.0031114561135222527, 0.005311855555217288, 0.0031606111948543026, 0.0034037428458405586, 0.003679112299053405, 0.003987593595376257, 0.004321013434868305, 0.003958121265912881, 0.0042580720143894375, 0.004617706771041867, 0.005068549590266394, 0.005686910256970965, 0.003299178346138701, 0.004029667553655085, 0.005041577362811952, 0.006511234279950035, 0.008800971167754315, 0.001941408535194583, 0.0023387007308483037, 0.0028988885443371774, 0.003739639346664359, 0.00513327879655397, 0.0036801537676639457, 0.003961187721830335, 0.004280555747577017, 0.004639897557894007, 0.005028556540690548, 0.0020640656003684476, 0.002237751167721537, 0.0024534410300745004, 0.0031435876468828903, 0.002792732465550642, 0.0034008108393281354, 0.004237509493750841, 0.007286192621093119, 0.004347153511777779, 0.004777751255307526, 0.005058102210648635, 0.005480748860533804, 0.0059365117567477844, 0.005465102854143266, 0.005930399542692827, 0.006510187320492323, 0.0072767363788917554, 0.008406714141505794]
  - [0.0025724630963521824, 0.0031368647799719187, 0.00391615413740665, 0.00504352051147222, 0.006793557558664379, 0.0015522734687920224, 0.001840742195158787, 0.002238419600324474, 0.0028180537239873393, 0.003742880570883332, 0.0029887468861188302, 0.0032155707525382375, 0.003472824001525769, 0.0037615138494735247, 0.0040727069345618695, 0.0016010878764240713, 0.0017143722284890623, 0.001849458257033693, 0.0022417371337873347, 0.0022259298503834917, 0.0027059827328102465, 0.0033641415008469717, 0.005743493591554964, 0.003417272834387054, 0.003680180519759018, 0.003977960992643915, 0.004311570743710677, 0.0046721947034759235, 0.004279062390438755, 0.004603420941980192, 0.004992343886312325, 0.005479938565543818, 0.006148758526450603, 0.003567071881066777, 0.0043569109247514936, 0.005451050924044889, 0.007040166061149388, 0.00951608564241458, 0.00209928615012914, 0.0025289151143160398, 0.0031347209566478427, 0.004043984697470667, 0.005551306620255905, 0.003979038087321892, 0.004282927609443633, 0.004628278395404838, 0.005016870645474009, 0.005437193419372494, 0.0022318319530169146, 0.002419698001275452, 0.0026530078567039636, 0.0033996003785163203, 0.0030194944804177804, 0.003676975690911217, 0.004581664253892616, 0.007878196470852977, 0.0046975981407504416, 0.005058102210648635, 0.005577345594015541, 0.0059234519775807175, 0.00641654862111927, 0.005910429025730155, 0.006413597741399472, 0.0070406005011040005, 0.00786963845817258, 0.009091912711024334]
  - [0.0027891729237429566, 0.0034011668421468967, 0.004246191254134788, 0.005468698927847038, 0.00736652790122061, 0.0016826240620680193, 0.0019953616694415545, 0.002426519447528477, 0.0030550018325793855, 0.004057884708239633, 0.0032404600750577414, 0.003486433778970633, 0.0037654217943790817, 0.004078529733845523, 0.004416096953078627, 0.0017354781863704425, 0.001858338569025688, 0.0020048556037131093, 0.0024304041933054647, 0.0024133937114678215, 0.0029339164245615356, 0.003647579720938671, 0.006227774884734534, 0.00370515498710875, 0.003990258743365286, 0.004313198376332775, 0.004675027929424785, 0.005066222267599531, 0.004638786851329305, 0.004990538117228767, 0.005412340907269932, 0.005941209414878932, 0.006666719001735142, 0.0038675259944000984, 0.004723943553558416, 0.005910336301107576, 0.007633483402008912, 0.010318329500164853, 0.0022764019947753367, 0.0027423245312373765, 0.003399340056085903, 0.004385534738898882, 0.006020554120375569, 0.0043142658812293285, 0.00464380429728863, 0.005018317786824473, 0.005439747590153659, 0.005895630121795785, 0.0024200124888119944, 0.0026238126747691, 0.002876925732944138, 0.0036869854540827964, 0.0032738148264259332, 0.003986715492690776, 0.004967680090811859, 0.008542319267194915, 0.005089869688475975, 0.005480748860533804, 0.0059234519775807175, 0.006545790935235491, 0.006954364614789526, 0.006410257763432373, 0.006955944887694033, 0.007635967295196757, 0.008535202271308362, 0.009861218113410031]
  - [0.0030236252871369716, 0.0036871327086497917, 0.004603320659319877, 0.005928851031446359, 0.007986770224350806, 0.001823367989699668, 0.0021623268886877935, 0.0026296701623722166, 0.003310972064057186, 0.004398315567484073, 0.0035127503843500854, 0.003779464524777561, 0.00408200127430873, 0.004421580227105721, 0.004787768312180004, 0.0018805443731689472, 0.002013773993844829, 0.0021726749588005263, 0.0026343035705382227, 0.0026161775908627644, 0.0031804993327138108, 0.003954243967461457, 0.006751944725926938, 0.004016594792702176, 0.004325737635623373, 0.004675935843121113, 0.005068358319838394, 0.005492729848407444, 0.005027351140643111, 0.005408750629718222, 0.005866157389167591, 0.006439744702108752, 0.0072267116837185065, 0.004192557959747585, 0.0051210275708566426, 0.006407270286653972, 0.008275512291316366, 0.011186584682296538, 0.0024680141907636732, 0.0029732237797821287, 0.00368568832517011, 0.004755214917090333, 0.006528633345668662, 0.0046769493567428945, 0.005034262928968539, 0.0054403649237271135, 0.005897377555561624, 0.00639181815099947, 0.002623535638681816, 0.0028446159423148893, 0.0031192116349923133, 0.0039981632691648075, 0.0035489329154274785, 0.004321808107879662, 0.005385328823017071, 0.009261069229388836, 0.005512761825459117, 0.0059365117567477844, 0.00641654862111927, 0.006954364614789525, 0.0076775685031001935, 0.006951580223000859, 0.007543310400965726, 0.008280765420146413, 0.00925608234083143, 0.010694644158973829]
  - [0.002808363435200542, 0.0034245920710842797, 0.004275452637247006, 0.00550636880457535, 0.00741717057426909, 0.0017183043958271058, 0.0020392774982553397, 0.002482011200168124, 0.003127714921112396, 0.004158792242616831, 0.003262459499449773, 0.003510154110744721, 0.003791076233575455, 0.004106285907483145, 0.004445852693539934, 0.0017736545866114603, 0.0019002520732414275, 0.0020512612218596188, 0.0024902521217718423, 0.0024305844220203435, 0.0029548263065807723, 0.00367356501731274, 0.006271696012643775, 0.0037334051616500124, 0.004020561868777256, 0.004345822920202216, 0.004710241176116412, 0.00510414844558665, 0.004748144140021488, 0.0051104208734996034, 0.005545233008336916, 0.006090951180817752, 0.006840462407104916, 0.003876423201167135, 0.0047351232464914635, 0.005924761947940494, 0.007652731219671934, 0.010345189127329209, 0.002334604029181759, 0.002813680663111862, 0.0034897824832065506, 0.00450571466931797, 0.006192609435649654, 0.004324519236392534, 0.0046550756723818636, 0.005030716744622288, 0.005453259712962657, 0.005909709407828654, 0.0024850400035748214, 0.0026943745913912613, 0.0029547341659926364, 0.0037907423369300842, 0.0032808829429748355, 0.0039955702163344525, 0.00497903570943838, 0.008562617405296511, 0.00507251039692764, 0.005465102854143266, 0.005910429025730155, 0.006410257763432373, 0.006951580223000859, 0.007053389384070621, 0.0071849713116924376, 0.007888717349233404, 0.008820886590557197, 0.010199719364540179]
  - [0.0030476758796998253, 0.0037164960176957027, 0.004640011780393201, 0.0059761137883739554, 0.008050377411555489, 0.0018648782970480966, 0.0022133670095225754, 0.0026941156284802223, 0.0033953873052964237, 0.004515498198252861, 0.003540401116374916, 0.0038092795406770522, 0.0041142537130157255, 0.0044564948825604675, 0.00482526019460761, 0.0019248558501426443, 0.0020624142333311884, 0.002226529863128737, 0.0027038421710010316, 0.0026377242003502444, 0.0032067107526769036, 0.003986826781094552, 0.0068071205405435455, 0.004051619971415322, 0.0043633349815230815, 0.004716446774322639, 0.0051121275977600205, 0.005539939355680049, 0.005154078423086268, 0.005547684985712001, 0.006020198426777761, 0.006613388256483567, 0.007428347837253855, 0.004205421998232202, 0.005137106029936864, 0.006427901853477125, 0.008302887761498947, 0.011224596476764017, 0.0025347416272580438, 0.0030552152662733493, 0.0037898555791169614, 0.004893977563090206, 0.006727821772510792, 0.004691481940034692, 0.005050186086325493, 0.005457838398308833, 0.005916423074995864, 0.006411844563617305, 0.0026981942176770965, 0.0029257657224404043, 0.0032088623186060884, 0.0041182559891259265, 0.003559332792799209, 0.0043347615958733345, 0.005401847545022242, 0.009290408707855753, 0.005504426138879778, 0.005930399542692827, 0.006413597741399472, 0.006955944887694031, 0.007543310400965726, 0.0071849713116924376, 0.00830511312777267, 0.00856360486679751, 0.009577529450741666, 0.011077539907148578]
  - [0.003346003015702844, 0.004080404387886644, 0.00509453083883344, 0.006561833733955962, 0.008840033549999333, 0.002047546190484441, 0.002430360024898562, 0.0029585471803334827, 0.0037291940135254207, 0.004960538688012293, 0.0038868692258650977, 0.004182175172628494, 0.004517161918916761, 0.004893144856374537, 0.005298377582794769, 0.0021132698443516716, 0.002264527582181616, 0.002445032699776907, 0.0029703236166837544, 0.002895952249368827, 0.003520736482652058, 0.00437739982179601, 0.0074748424867697345, 0.004448333168738195, 0.0047906855638948885, 0.0051785506899357445, 0.005613257196897938, 0.006083421108524736, 0.005660200858522815, 0.006092958121979669, 0.006612609237236519, 0.007265191751543046, 0.008162098214138254, 0.00461535789160346, 0.005638005391740465, 0.007054889011102012, 0.009113144579986276, 0.012320677051746966, 0.002784517728309385, 0.003356726100287717, 0.004164550692061853, 0.0053789811578695045, 0.007396755335772139, 0.005148719732129088, 0.005542518935532939, 0.005990089221555149, 0.006493625958801855, 0.007037663632373828, 0.0029642290768229066, 0.00321462708750219, 0.003526195993027378, 0.004527577764693312, 0.003906278917806273, 0.004757411500011642, 0.005928724319740811, 0.010197488383536565, 0.0060426045423960855, 0.0065101873204923225, 0.007040600501104, 0.007635967295196757, 0.008280765420146413, 0.007888717349233404, 0.00856360486679751, 0.010007390183554976, 0.01052228643144316, 0.01217421394352617]
  - [0.003740701084602683, 0.004561900216459192, 0.005695966766287877, 0.0073369691560323125, 0.009885234671699838, 0.00228910370908027, 0.00271736060227627, 0.003308375859163302, 0.004170953470235113, 0.005549815948506711, 0.00434524025083226, 0.004675540853451352, 0.005050279851631948, 0.0054709717432513535, 0.005924556529649101, 0.0023623975992745436, 0.002531830567155785, 0.0027340931370990317, 0.0033231669613545648, 0.0032376117524228407, 0.003936247712582777, 0.004894238838745393, 0.008358667568165716, 0.004973247462131108, 0.005356169408346403, 0.005790067176194652, 0.006276487784849045, 0.0068028168231670134, 0.006329842287674885, 0.0068145330221140756, 0.007396750519659702, 0.00812822566436716, 0.009134080805885398, 0.005157511616392926, 0.006300497417160821, 0.007884202165023637, 0.010184962998630987, 0.013770762961398831, 0.0031154391592980745, 0.003756287657573687, 0.004661251511465714, 0.006022177979273843, 0.008284408029132575, 0.0057534405890361864, 0.006193688029988491, 0.006694098107570265, 0.007257150069365919, 0.007865568154837601, 0.0033167034109068635, 0.003597438633782042, 0.003946868038090065, 0.005070707692439514, 0.00436511486696504, 0.005316395541300033, 0.00662560195871653, 0.011397479823691539, 0.00675409772857788, 0.007276736378891757, 0.00786963845817258, 0.008535202271308362, 0.009256082340831431, 0.008820886590557197, 0.009577529450741666, 0.010522286431443161, 0.012499658107211964, 0.013629140905864524]
  - [0.004323196147137292, 0.005272538694887421, 0.006583701645500784, 0.00848122500453846, 0.011428433254246268, 0.0026453425450750044, 0.003140701409493873, 0.0038245275620826706, 0.004822984551116324, 0.006420072949688651, 0.005021681302252052, 0.005403672598335366, 0.005837145332032487, 0.006323920508968654, 0.006849020836127548, 0.0027297687718929333, 0.0029260977906186416, 0.00316057823233775, 0.0038442426816414996, 0.0037418642132946755, 0.004549536764212168, 0.0056571498511218, 0.009663650759138453, 0.005748016835971482, 0.006190865300547159, 0.006692778338999714, 0.0072556423463790345, 0.007865058354845068, 0.007317990322428396, 0.007879522378871639, 0.008554373179351909, 0.0094027472764508, 0.01057018815202716, 0.005957525790200815, 0.007278136944929335, 0.00910810046665418, 0.01176688543732049, 0.015911229143610994, 0.0036046637729555547, 0.004347115381401751, 0.0053959268157859125, 0.00697391026234741, 0.009598620578685952, 0.006645823998372963, 0.007154661366451645, 0.007733111397383911, 0.008384078362149881, 0.00908761621641997, 0.003837790725405019, 0.004163504374356985, 0.004569096597095735, 0.00587480623419228, 0.005042154046425676, 0.006141251992455865, 0.0076540053715957205, 0.013168679822420249, 0.0078027905199572895, 0.008406714141505794, 0.009091912711024334, 0.009861218113410033, 0.010694644158973829, 0.010199719364540177, 0.011077539907148578, 0.012174213943526168, 0.013629140905864524, 0.016672418915585623]

